SpiderSkel: Sub-Pixel Multi-Tangent 2D Skeletonization from Inscribed-Disc Geometry

Skeletonization reduces a binary shape to a compact medial representation, but pixel-grid discretization perturbs the boundary-contact geometry underlying the medial axis, creating tension among connectivity, reconstruction fidelity, and skeleton compactness. SpiderSkel is a family of training-free two-dimensional skeletonization methods built on multi-tangent inscribed-disc geometry. A tie-aware exact Euclidean distance transform retains tied nearest boundary sites rather than collapsing them to a single label; medial candidates are localised to sub-pixel positions from the inscribed disc's tangent contacts, filtered by the angular span of those contacts, and completed by connectivity-aware refinement. Across nineteen public benchmarks comprising 11,323 images of shapes, retinal vessels, cracks and roads, and document images, a single operating point fixed across datasets yields skeletons that, on every image, have exact skeleton topology under the component/hole certificate, remain fully connected, and have exact per-object reconstruction topology. The three SpiderSkel variants are the only evaluated methods to satisfy all three properties across every category; within each category, every variant is Pareto-optimal with respect to all twenty-two baselines in strict sub-pixel reconstruction Dice versus reduction rate. Incremental engines for all three variants reproduce the skeleton of a complete recomputation exactly across 23,040 verified edit steps, with median update latencies of 15.4-18.1 ms per foreground edit and 4.3-4.4 ms per canvas edit, and speedups reaching 33.0-fold on canvas edits.

==> anc/hjs_gamma_sweep.csv <==
population,gamma,scope,metric,value
sample_465,1.5,overall,dice_raw,0.922188
sample_465,1.5,overall,g_om_ceil,0.477183
sample_465,1.5,overall,g_raw,0.738338
sample_465,1.5,overall,reduction,0.923708
sample_465,1.5,overall,srqs,0.622421
sample_465,1.5,overall,t_skel_pass,1.000000
sample_465,1.5,Crack & road,dice_raw,0.871607
sample_465,1.5,Crack & road,g_om_ceil,0.277549
sample_465,1.5,Crack & road,g_raw,0.646811
sample_465,1.5,Crack & road,reduction,0.851591
sample_465,1.5,Crack & road,srqs,0.471211
sample_465,1.5,Crack & road,t_skel_pass,1.000000
sample_465,1.5,Document bin.,dice_raw,0.825444
sample_465,1.5,Document bin.,g_om_ceil,0.008328
sample_465,1.5,Document bin.,g_raw,0.506109
sample_465,1.5,Document bin.,reduction,0.847840
sample_465,1.5,Document bin.,srqs,0.075859
sample_465,1.5,Document bin.,t_skel_pass,1.000000
sample_465,1.5,Retinal vessel,dice_raw,0.816628
sample_465,1.5,Retinal vessel,g_om_ceil,0.000083
sample_465,1.5,Retinal vessel,g_raw,0.202441
sample_465,1.5,Retinal vessel,reduction,0.835363
sample_465,1.5,Retinal vessel,srqs,0.003767
sample_465,1.5,Retinal vessel,t_skel_pass,1.000000
sample_465,1.5,Shape matching,dice_raw,0.969286
sample_465,1.5,Shape matching,g_om_ceil,0.685437
sample_465,1.5,Shape matching,g_raw,0.914546
sample_465,1.5,Shape matching,reduction,0.970146
sample_465,1.5,Shape matching,srqs,0.860434
sample_465,1.5,Shape matching,t_skel_pass,1.000000
sample_465,1.5,Animal2000,conn_obj,1.000000
sample_465,1.5,Animal2000,dice_raw,0.973337
sample_465,1.5,Animal2000,g_om_ceil,0.703322
sample_465,1.5,Animal2000,g_raw,0.924714
sample_465,1.5,Animal2000,object_px,10970.920000
sample_465,1.5,Animal2000,reduction,0.972972
sample_465,1.5,Animal2000,skeleton_px,296.520000
sample_465,1.5,Animal2000,srqs,0.879785
sample_465,1.5,Animal2000,t_skel_exact,1.000000
sample_465,1.5,Animal2000,t_skel_pass,1.000000
sample_465,1.5,ArticulatedShapes,conn_obj,1.000000
sample_465,1.5,ArticulatedShapes,dice_raw,0.957129
sample_465,1.5,ArticulatedShapes,g_om_ceil,0.610662
sample_465,1.5,ArticulatedShapes,g_raw,0.881030
sample_465,1.5,ArticulatedShapes,object_px,8498.720000
sample_465,1.5,ArticulatedShapes,reduction,0.957222
sample_465,1.5,ArticulatedShapes,skeleton_px,363.560000
sample_465,1.5,ArticulatedShapes,srqs,0.821554
sample_465,1.5,ArticulatedShapes,t_skel_exact,1.000000
sample_465,1.5,ArticulatedShapes,t_skel_pass,1.000000
sample_465,1.5,CHASE_DB1,conn_obj,1.000000
sample_465,1.5,CHASE_DB1,dice_raw,0.871253
sample_465,1.5,CHASE_DB1,g_om_ceil,0.000250
sample_465,1.5,CHASE_DB1,g_raw,0.310482
sample_465,1.5,CHASE_DB1,object_px,67544.000000
sample_465,1.5,CHASE_DB1,reduction,0.872102
sample_465,1.5,CHASE_DB1,skeleton_px,8638.760000
sample_465,1.5,CHASE_DB1,srqs,0.010248
sample_465,1.5,CHASE_DB1,t_skel_exact,1.000000
sample_465,1.5,CHASE_DB1,t_skel_pass,1.000000
sample_465,1.5,CrackForest,conn_obj,1.000000
sample_465,1.5,CrackForest,dice_raw,0.814774
sample_465,1.5,CrackForest,g_om_ceil,0.100243
sample_465,1.5,CrackForest,g_raw,0.543202
sample_465,1.5,CrackForest,object_px,2241.520000
sample_465,1.5,CrackForest,reduction,0.765766
sample_465,1.5,CrackForest,skeleton_px,525.040000
sample_465,1.5,CrackForest,srqs,0.258723
sample_465,1.5,CrackForest,t_skel_exact,1.000000
sample_465,1.5,CrackForest,t_skel_pass,1.000000
sample_465,1.5,DIBCO_D0,conn_obj,1.000000
sample_465,1.5,DIBCO_D0,dice_raw,0.825444
sample_465,1.5,DIBCO_D0,g_om_ceil,0.008328
sample_465,1.5,DIBCO_D0,g_raw,0.506109
sample_465,1.5,DIBCO_D0,object_px,46906.560000
sample_465,1.5,DIBCO_D0,reduction,0.847840
sample_465,1.5,DIBCO_D0,skeleton_px,7137.320000
sample_465,1.5,DIBCO_D0,srqs,0.075859
sample_465,1.5,DIBCO_D0,t_skel_exact,1.000000
sample_465,1.5,DIBCO_D0,t_skel_pass,1.000000
sample_465,1.5,DRIVE,conn_obj,1.000000
sample_465,1.5,DRIVE,dice_raw,0.779570
sample_465,1.5,DRIVE,g_om_ceil,0.000000
sample_465,1.5,DRIVE,g_raw,0.133965
sample_465,1.5,DRIVE,object_px,28661.200000
sample_465,1.5,DRIVE,reduction,0.798578
sample_465,1.5,DRIVE,skeleton_px,5773.000000
sample_465,1.5,DRIVE,srqs,0.000065
sample_465,1.5,DRIVE,t_skel_exact,1.000000
sample_465,1.5,DRIVE,t_skel_pass,1.000000
sample_465,1.5,DeepGlobe,conn_obj,1.000000
sample_465,1.5,DeepGlobe,dice_raw,0.930657
sample_465,1.5,DeepGlobe,g_om_ceil,0.399217
sample_465,1.5,DeepGlobe,g_raw,0.806783
sample_465,1.5,DeepGlobe,object_px,50749.400000
sample_465,1.5,DeepGlobe,reduction,0.920566
sample_465,1.5,DeepGlobe,skeleton_px,4031.240000
sample_465,1.5,DeepGlobe,srqs,0.644605
sample_465,1.5,DeepGlobe,t_skel_exact,1.000000
sample_465,1.5,DeepGlobe,t_skel_pass,1.000000
sample_465,1.5,EM200,conn_obj,1.000000
sample_465,1.5,EM200,dice_raw,0.950505
sample_465,1.5,EM200,g_om_ceil,0.656328
sample_465,1.5,EM200,g_raw,0.825374
sample_465,1.5,EM200,object_px,53831.120000
sample_465,1.5,EM200,reduction,0.959426
sample_465,1.5,EM200,skeleton_px,2184.160000
sample_465,1.5,EM200,srqs,0.744035
sample_465,1.5,EM200,t_skel_exact,1.000000
sample_465,1.5,EM200,t_skel_pass,1.000000
sample_465,1.5,Kimia216,conn_obj,1.000000
sample_465,1.5,Kimia216,dice_raw,0.948115
sample_465,1.5,Kimia216,g_om_ceil,0.613627
sample_465,1.5,Kimia216,g_raw,0.861668
sample_465,1.5,Kimia216,object_px,3011.960000
sample_465,1.5,Kimia216,reduction,0.948193
sample_465,1.5,Kimia216,skeleton_px,156.040000
sample_465,1.5,Kimia216,srqs,0.820532
sample_465,1.5,Kimia216,t_skel_exact,1.000000
sample_465,1.5,Kimia216,t_skel_pass,1.000000
sample_465,1.5,Kimia99,conn_obj,1.000000
sample_465,1.5,Kimia99,dice_raw,0.943714
sample_465,1.5,Kimia99,g_om_ceil,0.506454
sample_465,1.5,Kimia99,g_raw,0.847382
sample_465,1.5,Kimia99,object_px,3345.200000
sample_465,1.5,Kimia99,reduction,0.937977
sample_465,1.5,Kimia99,skeleton_px,207.480000
sample_465,1.5,Kimia99,srqs,0.761294
sample_465,1.5,Kimia99,t_skel_exact,1.000000
sample_465,1.5,Kimia99,t_skel_pass,1.000000
sample_465,1.5,MPEG400,conn_obj,1.000000
sample_465,1.5,MPEG400,dice_raw,0.983202
sample_465,1.5,MPEG400,g_om_ceil,0.642955
sample_465,1.5,MPEG400,g_raw,0.960473
sample_465,1.5,MPEG400,object_px,68895.200000
sample_465,1.5,MPEG400,reduction,0.990958
sample_465,1.5,MPEG400,skeleton_px,622.920000
sample_465,1.5,MPEG400,srqs,0.876961
sample_465,1.5,MPEG400,t_skel_exact,1.000000
sample_465,1.5,MPEG400,t_skel_pass,1.000000
sample_465,1.5,MPEG7,conn_obj,1.000000
sample_465,1.5,MPEG7,dice_raw,0.975968
sample_465,1.5,MPEG7,g_om_ceil,0.600567
sample_465,1.5,MPEG7,g_raw,0.936740
sample_465,1.5,MPEG7,object_px,36223.880000
sample_465,1.5,MPEG7,reduction,0.986907
sample_465,1.5,MPEG7,skeleton_px,474.280000
sample_465,1.5,MPEG7,srqs,0.854352
sample_465,1.5,MPEG7,t_skel_exact,1.000000
sample_465,1.5,MPEG7,t_skel_pass,1.000000
sample_465,1.5,MassachusettsRoadsDataset,conn_obj,1.000000
sample_465,1.5,MassachusettsRoadsDataset,dice_raw,0.869390
sample_465,1.5,MassachusettsRoadsDataset,g_om_ceil,0.333186
sample_465,1.5,MassachusettsRoadsDataset,g_raw,0.590448
sample_465,1.5,MassachusettsRoadsDataset,object_px,80952.320000
sample_465,1.5,MassachusettsRoadsDataset,reduction,0.868442
sample_465,1.5,MassachusettsRoadsDataset,skeleton_px,10649.920000
sample_465,1.5,MassachusettsRoadsDataset,srqs,0.510304
sample_465,1.5,MassachusettsRoadsDataset,t_skel_exact,1.000000
sample_465,1.5,MassachusettsRoadsDataset,t_skel_pass,1.000000
sample_465,1.5,STARE,conn_obj,1.000000
sample_465,1.5,STARE,dice_raw,0.799062
sample_465,1.5,STARE,g_om_ceil,0.000000
sample_465,1.5,STARE,g_raw,0.162875
sample_465,1.5,STARE,object_px,38785.080000
sample_465,1.5,STARE,reduction,0.835410
sample_465,1.5,STARE,skeleton_px,6383.640000
sample_465,1.5,STARE,srqs,0.000989
sample_465,1.5,STARE,t_skel_exact,1.000000
sample_465,1.5,STARE,t_skel_pass,1.000000
sample_465,1.5,SmithsonianLeaves,conn_obj,1.000000
sample_465,1.5,SmithsonianLeaves,dice_raw,0.986376
sample_465,1.5,SmithsonianLeaves,g_om_ceil,0.836740
sample_465,1.5,SmithsonianLeaves,g_raw,0.964156
sample_465,1.5,SmithsonianLeaves,object_px,53263.680000
sample_465,1.5,SmithsonianLeaves,reduction,0.981347
sample_465,1.5,SmithsonianLeaves,skeleton_px,993.520000
sample_465,1.5,SmithsonianLeaves,srqs,0.939036
sample_465,1.5,SmithsonianLeaves,t_skel_exact,1.000000
sample_465,1.5,SmithsonianLeaves,t_skel_pass,1.000000
sample_465,1.5,SwedishLeaves,conn_obj,1.000000
sample_465,1.5,SwedishLeaves,dice_raw,0.986028
sample_465,1.5,SwedishLeaves,g_om_ceil,0.856985
sample_465,1.5,SwedishLeaves,g_raw,0.962852
sample_465,1.5,SwedishLeaves,object_px,18353.360000
sample_465,1.5,SwedishLeaves,reduction,0.988560
sample_465,1.5,SwedishLeaves,skeleton_px,209.960000
sample_465,1.5,SwedishLeaves,srqs,0.945460
sample_465,1.5,SwedishLeaves,t_skel_exact,1.000000
sample_465,1.5,SwedishLeaves,t_skel_pass,1.000000
sample_465,1.5,Tari56,conn_obj,1.000000
sample_465,1.5,Tari56,dice_raw,0.974842
sample_465,1.5,Tari56,g_om_ceil,0.799758
sample_465,1.5,Tari56,g_raw,0.933972
sample_465,1.5,Tari56,object_px,17606.640000
sample_465,1.5,Tari56,reduction,0.973633
sample_465,1.5,Tari56,skeleton_px,464.240000
sample_465,1.5,Tari56,srqs,0.911667
sample_465,1.5,Tari56,t_skel_exact,1.000000
sample_465,1.5,Tari56,t_skel_pass,1.000000
sample_465,1.5,Tetrapod120,conn_obj,1.000000
sample_465,1.5,Tetrapod120,dice_raw,0.982462
sample_465,1.5,Tetrapod120,g_om_ceil,0.738133
sample_465,1.5,Tetrapod120,g_raw,0.955169
sample_465,1.5,Tetrapod120,object_px,57368.880000
sample_465,1.5,Tetrapod120,reduction,0.981924
sample_465,1.5,Tetrapod120,skeleton_px,1037.000000
sample_465,1.5,Tetrapod120,srqs,0.905875
sample_465,1.5,Tetrapod120,t_skel_exact,1.000000
sample_465,1.5,Tetrapod120,t_skel_pass,1.000000
sample_465,1.5,WH-SYMMAX,conn_obj,1.000000
sample_465,1.5,WH-SYMMAX,dice_raw,0.969751
sample_465,1.5,WH-SYMMAX,g_om_ceil,0.659715
sample_465,1.5,WH-SYMMAX,g_raw,0.921026
sample_465,1.5,WH-SYMMAX,object_px,12938.560000
sample_465,1.5,WH-SYMMAX,reduction,0.962636
sample_465,1.5,WH-SYMMAX,skeleton_px,483.440000
sample_465,1.5,WH-SYMMAX,srqs,0.864661
sample_465,1.5,WH-SYMMAX,t_skel_exact,1.000000
sample_465,1.5,WH-SYMMAX,t_skel_pass,1.000000
sample_465,2.0,overall,dice_raw,0.930261
sample_465,2.0,overall,g_om_ceil,0.685436
sample_465,2.0,overall,g_raw,0.794325
sample_465,2.0,overall,reduction,0.914917
sample_465,2.0,overall,srqs,0.738145
sample_465,2.0,overall,t_skel_pass,1.000000
sample_465,2.0,Crack & road,dice_raw,0.878301
sample_465,2.0,Crack & road,g_om_ceil,0.704230
sample_465,2.0,Crack & road,g_raw,0.698430
sample_465,2.0,Crack & road,reduction,0.845731
sample_465,2.0,Crack & road,srqs,0.751291
sample_465,2.0,Crack & road,t_skel_pass,1.000000
sample_465,2.0,Document bin.,dice_raw,0.862321
sample_465,2.0,Document bin.,g_om_ceil,0.109620
sample_465,2.0,Document bin.,g_raw,0.628814
sample_465,2.0,Document bin.,reduction,0.824505
sample_465,2.0,Document bin.,srqs,0.341978
sample_465,2.0,Document bin.,t_skel_pass,1.000000
sample_465,2.0,Retinal vessel,dice_raw,0.834891
sample_465,2.0,Retinal vessel,g_om_ceil,0.081963
sample_465,2.0,Retinal vessel,g_raw,0.415971
sample_465,2.0,Retinal vessel,reduction,0.808065
sample_465,2.0,Retinal vessel,srqs,0.089365
sample_465,2.0,Retinal vessel,t_skel_pass,1.000000
sample_465,2.0,Shape matching,dice_raw,0.972756
sample_465,2.0,Shape matching,g_om_ceil,0.879591
sample_465,2.0,Shape matching,g_raw,0.926679
sample_465,2.0,Shape matching,reduction,0.966461
sample_465,2.0,Shape matching,srqs,0.930067
sample_465,2.0,Shape matching,t_skel_pass,1.000000
sample_465,2.0,Animal2000,conn_obj,1.000000
sample_465,2.0,Animal2000,dice_raw,0.974336
sample_465,2.0,Animal2000,g_om_ceil,0.916906
sample_465,2.0,Animal2000,g_raw,0.929356
sample_465,2.0,Animal2000,object_px,10970.920000
sample_465,2.0,Animal2000,reduction,0.970653
sample_465,2.0,Animal2000,skeleton_px,321.960000
sample_465,2.0,Animal2000,srqs,0.945199
sample_465,2.0,Animal2000,t_skel_exact,1.000000
sample_465,2.0,Animal2000,t_skel_pass,1.000000
sample_465,2.0,ArticulatedShapes,conn_obj,1.000000
sample_465,2.0,ArticulatedShapes,dice_raw,0.958060
sample_465,2.0,ArticulatedShapes,g_om_ceil,0.948758
sample_465,2.0,ArticulatedShapes,g_raw,0.884638
sample_465,2.0,ArticulatedShapes,object_px,8498.720000
sample_465,2.0,ArticulatedShapes,reduction,0.954850
sample_465,2.0,ArticulatedShapes,skeleton_px,383.720000
sample_465,2.0,ArticulatedShapes,srqs,0.935099
sample_465,2.0,ArticulatedShapes,t_skel_exact,1.000000
sample_465,2.0,ArticulatedShapes,t_skel_pass,1.000000
sample_465,2.0,CHASE_DB1,conn_obj,1.000000
sample_465,2.0,CHASE_DB1,dice_raw,0.882615
sample_465,2.0,CHASE_DB1,g_om_ceil,0.245847
sample_465,2.0,CHASE_DB1,g_raw,0.599551
sample_465,2.0,CHASE_DB1,object_px,67544.000000
sample_465,2.0,CHASE_DB1,reduction,0.854542
sample_465,2.0,CHASE_DB1,skeleton_px,9824.800000
sample_465,2.0,CHASE_DB1,srqs,0.255807
sample_465,2.0,CHASE_DB1,t_skel_exact,1.000000
sample_465,2.0,CHASE_DB1,t_skel_pass,1.000000
sample_465,2.0,CrackForest,conn_obj,1.000000
sample_465,2.0,CrackForest,dice_raw,0.820979
sample_465,2.0,CrackForest,g_om_ceil,0.580704
sample_465,2.0,CrackForest,g_raw,0.586010
sample_465,2.0,CrackForest,object_px,2241.520000
sample_465,2.0,CrackForest,reduction,0.756094
sample_465,2.0,CrackForest,skeleton_px,546.720000
sample_465,2.0,CrackForest,srqs,0.649774
sample_465,2.0,CrackForest,t_skel_exact,1.000000
sample_465,2.0,CrackForest,t_skel_pass,1.000000
sample_465,2.0,DIBCO_D0,conn_obj,1.000000
sample_465,2.0,DIBCO_D0,dice_raw,0.862321
sample_465,2.0,DIBCO_D0,g_om_ceil,0.109620
sample_465,2.0,DIBCO_D0,g_raw,0.628814
sample_465,2.0,DIBCO_D0,object_px,46906.560000
sample_465,2.0,DIBCO_D0,reduction,0.824505
sample_465,2.0,DIBCO_D0,skeleton_px,8231.880000
sample_465,2.0,DIBCO_D0,srqs,0.341978
sample_465,2.0,DIBCO_D0,t_skel_exact,1.000000
sample_465,2.0,DIBCO_D0,t_skel_pass,1.000000
sample_465,2.0,DRIVE,conn_obj,1.000000
sample_465,2.0,DRIVE,dice_raw,0.800189
sample_465,2.0,DRIVE,g_om_ceil,0.000000
sample_465,2.0,DRIVE,g_raw,0.297303
sample_465,2.0,DRIVE,object_px,28661.200000
sample_465,2.0,DRIVE,reduction,0.764964
sample_465,2.0,DRIVE,skeleton_px,6736.400000
sample_465,2.0,DRIVE,srqs,0.001970
sample_465,2.0,DRIVE,t_skel_exact,1.000000
sample_465,2.0,DRIVE,t_skel_pass,1.000000
sample_465,2.0,DeepGlobe,conn_obj,1.000000
sample_465,2.0,DeepGlobe,dice_raw,0.932617
sample_465,2.0,DeepGlobe,g_om_ceil,0.646551
sample_465,2.0,DeepGlobe,g_raw,0.825695
sample_465,2.0,DeepGlobe,object_px,50749.400000
sample_465,2.0,DeepGlobe,reduction,0.918810
sample_465,2.0,DeepGlobe,skeleton_px,4120.360000
sample_465,2.0,DeepGlobe,srqs,0.783556
sample_465,2.0,DeepGlobe,t_skel_exact,1.000000
sample_465,2.0,DeepGlobe,t_skel_pass,1.000000
sample_465,2.0,EM200,conn_obj,1.000000
sample_465,2.0,EM200,dice_raw,0.958882
sample_465,2.0,EM200,g_om_ceil,0.826095
sample_465,2.0,EM200,g_raw,0.889371
sample_465,2.0,EM200,object_px,53831.120000
sample_465,2.0,EM200,reduction,0.955538
sample_465,2.0,EM200,skeleton_px,2393.440000
sample_465,2.0,EM200,srqs,0.863541
sample_465,2.0,EM200,t_skel_exact,1.000000
sample_465,2.0,EM200,t_skel_pass,1.000000
sample_465,2.0,Kimia216,conn_obj,1.000000
sample_465,2.0,Kimia216,dice_raw,0.952366
sample_465,2.0,Kimia216,g_om_ceil,0.804661
sample_465,2.0,Kimia216,g_raw,0.870957
sample_465,2.0,Kimia216,object_px,3011.960000
sample_465,2.0,Kimia216,reduction,0.941925
sample_465,2.0,Kimia216,skeleton_px,174.920000
sample_465,2.0,Kimia216,srqs,0.888373
sample_465,2.0,Kimia216,t_skel_exact,1.000000
sample_465,2.0,Kimia216,t_skel_pass,1.000000
sample_465,2.0,Kimia99,conn_obj,1.000000
sample_465,2.0,Kimia99,dice_raw,0.949945
sample_465,2.0,Kimia99,g_om_ceil,0.924862
sample_465,2.0,Kimia99,g_raw,0.863144
sample_465,2.0,Kimia99,object_px,3345.200000
sample_465,2.0,Kimia99,reduction,0.931089
sample_465,2.0,Kimia99,skeleton_px,230.520000
sample_465,2.0,Kimia99,srqs,0.914219
sample_465,2.0,Kimia99,t_skel_exact,1.000000
sample_465,2.0,Kimia99,t_skel_pass,1.000000
sample_465,2.0,MPEG400,conn_obj,1.000000
sample_465,2.0,MPEG400,dice_raw,0.989269
sample_465,2.0,MPEG400,g_om_ceil,0.805927
sample_465,2.0,MPEG400,g_raw,0.973922
sample_465,2.0,MPEG400,object_px,68895.200000
sample_465,2.0,MPEG400,reduction,0.989937
sample_465,2.0,MPEG400,skeleton_px,693.320000
sample_465,2.0,MPEG400,srqs,0.933714
sample_465,2.0,MPEG400,t_skel_exact,1.000000
sample_465,2.0,MPEG400,t_skel_pass,1.000000
sample_465,2.0,MPEG7,conn_obj,1.000000
sample_465,2.0,MPEG7,dice_raw,0.979797
sample_465,2.0,MPEG7,g_om_ceil,0.766559
sample_465,2.0,MPEG7,g_raw,0.946049
sample_465,2.0,MPEG7,object_px,36223.880000
sample_465,2.0,MPEG7,reduction,0.985365
sample_465,2.0,MPEG7,skeleton_px,530.120000
sample_465,2.0,MPEG7,srqs,0.912757
sample_465,2.0,MPEG7,t_skel_exact,1.000000
sample_465,2.0,MPEG7,t_skel_pass,1.000000
sample_465,2.0,MassachusettsRoadsDataset,conn_obj,1.000000
sample_465,2.0,MassachusettsRoadsDataset,dice_raw,0.881307
sample_465,2.0,MassachusettsRoadsDataset,g_om_ceil,0.885436
sample_465,2.0,MassachusettsRoadsDataset,g_raw,0.683585
sample_465,2.0,MassachusettsRoadsDataset,object_px,80952.320000
sample_465,2.0,MassachusettsRoadsDataset,reduction,0.862290
sample_465,2.0,MassachusettsRoadsDataset,skeleton_px,11147.920000
sample_465,2.0,MassachusettsRoadsDataset,srqs,0.820543
sample_465,2.0,MassachusettsRoadsDataset,t_skel_exact,1.000000
sample_465,2.0,MassachusettsRoadsDataset,t_skel_pass,1.000000
sample_465,2.0,STARE,conn_obj,1.000000
sample_465,2.0,STARE,dice_raw,0.821870
sample_465,2.0,STARE,g_om_ceil,0.000042
sample_465,2.0,STARE,g_raw,0.351060
sample_465,2.0,STARE,object_px,38785.080000
sample_465,2.0,STARE,reduction,0.804688
sample_465,2.0,STARE,skeleton_px,7575.200000
sample_465,2.0,STARE,srqs,0.010319
sample_465,2.0,STARE,t_skel_exact,1.000000
sample_465,2.0,STARE,t_skel_pass,1.000000
sample_465,2.0,SmithsonianLeaves,conn_obj,1.000000
sample_465,2.0,SmithsonianLeaves,dice_raw,0.987801
sample_465,2.0,SmithsonianLeaves,g_om_ceil,0.935492
sample_465,2.0,SmithsonianLeaves,g_raw,0.967307
sample_465,2.0,SmithsonianLeaves,object_px,53263.680000
sample_465,2.0,SmithsonianLeaves,reduction,0.974412
sample_465,2.0,SmithsonianLeaves,skeleton_px,1362.920000
sample_465,2.0,SmithsonianLeaves,srqs,0.965729
sample_465,2.0,SmithsonianLeaves,t_skel_exact,1.000000
sample_465,2.0,SmithsonianLeaves,t_skel_pass,1.000000
sample_465,2.0,SwedishLeaves,conn_obj,1.000000
sample_465,2.0,SwedishLeaves,dice_raw,0.988513
sample_465,2.0,SwedishLeaves,g_om_ceil,0.931515
sample_465,2.0,SwedishLeaves,g_raw,0.968719
sample_465,2.0,SwedishLeaves,object_px,18353.360000
sample_465,2.0,SwedishLeaves,reduction,0.981272
sample_465,2.0,SwedishLeaves,skeleton_px,343.720000
sample_465,2.0,SwedishLeaves,srqs,0.967039
sample_465,2.0,SwedishLeaves,t_skel_exact,1.000000
sample_465,2.0,SwedishLeaves,t_skel_pass,1.000000
sample_465,2.0,Tari56,conn_obj,1.000000
sample_465,2.0,Tari56,dice_raw,0.976732
sample_465,2.0,Tari56,g_om_ceil,0.929629
sample_465,2.0,Tari56,g_raw,0.938606
sample_465,2.0,Tari56,object_px,17606.640000
sample_465,2.0,Tari56,reduction,0.972290
sample_465,2.0,Tari56,skeleton_px,487.880000
sample_465,2.0,Tari56,srqs,0.952385
sample_465,2.0,Tari56,t_skel_exact,1.000000
sample_465,2.0,Tari56,t_skel_pass,1.000000
sample_465,2.0,Tetrapod120,conn_obj,1.000000
sample_465,2.0,Tetrapod120,dice_raw,0.985520
sample_465,2.0,Tetrapod120,g_om_ceil,0.892031
sample_465,2.0,Tetrapod120,g_raw,0.962176
sample_465,2.0,Tetrapod120,object_px,57368.880000
sample_465,2.0,Tetrapod120,reduction,0.980472
sample_465,2.0,Tetrapod120,skeleton_px,1120.280000
sample_465,2.0,Tetrapod120,srqs,0.953075
sample_465,2.0,Tetrapod120,t_skel_exact,1.000000
sample_465,2.0,Tetrapod120,t_skel_pass,1.000000
sample_465,2.0,WH-SYMMAX,conn_obj,1.000000
sample_465,2.0,WH-SYMMAX,dice_raw,0.971851
sample_465,2.0,WH-SYMMAX,g_om_ceil,0.872652
sample_465,2.0,WH-SYMMAX,g_raw,0.925906
sample_465,2.0,WH-SYMMAX,object_px,12938.560000
sample_465,2.0,WH-SYMMAX,reduction,0.959733
sample_465,2.0,WH-SYMMAX,skeleton_px,521.000000
sample_465,2.0,WH-SYMMAX,srqs,0.929669
sample_465,2.0,WH-SYMMAX,t_skel_exact,1.000000
sample_465,2.0,WH-SYMMAX,t_skel_pass,1.000000
sample_465,2.5,overall,dice_raw,0.931078
sample_465,2.5,overall,g_om_ceil,0.823082
sample_465,2.5,overall,g_raw,0.828505
sample_465,2.5,overall,reduction,0.905076
sample_465,2.5,overall,srqs,0.819502
sample_465,2.5,overall,t_skel_pass,1.000000
sample_465,2.5,Crack & road,dice_raw,0.878276
sample_465,2.5,Crack & road,g_om_ceil,0.896552
sample_465,2.5,Crack & road,g_raw,0.698259
sample_465,2.5,Crack & road,reduction,0.844328
sample_465,2.5,Crack & road,srqs,0.810556
sample_465,2.5,Crack & road,t_skel_pass,1.000000
sample_465,2.5,Document bin.,dice_raw,0.862586
sample_465,2.5,Document bin.,g_om_ceil,0.856380
sample_465,2.5,Document bin.,g_raw,0.630107
sample_465,2.5,Document bin.,reduction,0.818831
sample_465,2.5,Document bin.,srqs,0.779362
sample_465,2.5,Document bin.,t_skel_pass,1.000000
sample_465,2.5,Retinal vessel,dice_raw,0.838454
sample_465,2.5,Retinal vessel,g_om_ceil,0.207800
sample_465,2.5,Retinal vessel,g_raw,0.628576
sample_465,2.5,Retinal vessel,reduction,0.766218
sample_465,2.5,Retinal vessel,srqs,0.309822
sample_465,2.5,Retinal vessel,t_skel_pass,1.000000
sample_465,2.5,Shape matching,dice_raw,0.973141
sample_465,2.5,Shape matching,g_om_ceil,0.955760
sample_465,2.5,Shape matching,g_raw,0.927582
sample_465,2.5,Shape matching,reduction,0.962164
sample_465,2.5,Shape matching,srqs,0.952504
sample_465,2.5,Shape matching,t_skel_pass,1.000000
sample_465,2.5,Animal2000,conn_obj,1.000000
sample_465,2.5,Animal2000,dice_raw,0.974114
sample_465,2.5,Animal2000,g_om_ceil,0.972013
sample_465,2.5,Animal2000,g_raw,0.928996
sample_465,2.5,Animal2000,object_px,10970.920000
sample_465,2.5,Animal2000,reduction,0.969133
sample_465,2.5,Animal2000,skeleton_px,338.640000
sample_465,2.5,Animal2000,srqs,0.959020
sample_465,2.5,Animal2000,t_skel_exact,1.000000
sample_465,2.5,Animal2000,t_skel_pass,1.000000
sample_465,2.5,ArticulatedShapes,conn_obj,1.000000
sample_465,2.5,ArticulatedShapes,dice_raw,0.957956
sample_465,2.5,ArticulatedShapes,g_om_ceil,0.980579
sample_465,2.5,ArticulatedShapes,g_raw,0.884332
sample_465,2.5,ArticulatedShapes,object_px,8498.720000
sample_465,2.5,ArticulatedShapes,reduction,0.953052
sample_465,2.5,ArticulatedShapes,skeleton_px,399.000000
sample_465,2.5,ArticulatedShapes,srqs,0.942461
sample_465,2.5,ArticulatedShapes,t_skel_exact,1.000000
sample_465,2.5,ArticulatedShapes,t_skel_pass,1.000000
sample_465,2.5,CHASE_DB1,conn_obj,1.000000
sample_465,2.5,CHASE_DB1,dice_raw,0.881336
sample_465,2.5,CHASE_DB1,g_om_ceil,0.487485
sample_465,2.5,CHASE_DB1,g_raw,0.709181
sample_465,2.5,CHASE_DB1,object_px,67544.000000
sample_465,2.5,CHASE_DB1,reduction,0.843975
sample_465,2.5,CHASE_DB1,skeleton_px,10538.520000
sample_465,2.5,CHASE_DB1,srqs,0.582352
sample_465,2.5,CHASE_DB1,t_skel_exact,1.000000
sample_465,2.5,CHASE_DB1,t_skel_pass,1.000000
sample_465,2.5,CrackForest,conn_obj,1.000000
sample_465,2.5,CrackForest,dice_raw,0.821131
sample_465,2.5,CrackForest,g_om_ceil,0.902152
sample_465,2.5,CrackForest,g_raw,0.586052
sample_465,2.5,CrackForest,object_px,2241.520000
sample_465,2.5,CrackForest,reduction,0.752918
sample_465,2.5,CrackForest,skeleton_px,553.840000
sample_465,2.5,CrackForest,srqs,0.746719
sample_465,2.5,CrackForest,t_skel_exact,1.000000
sample_465,2.5,CrackForest,t_skel_pass,1.000000
sample_465,2.5,DIBCO_D0,conn_obj,1.000000
sample_465,2.5,DIBCO_D0,dice_raw,0.862586
sample_465,2.5,DIBCO_D0,g_om_ceil,0.856380
sample_465,2.5,DIBCO_D0,g_raw,0.630107
sample_465,2.5,DIBCO_D0,object_px,46906.560000
sample_465,2.5,DIBCO_D0,reduction,0.818831
sample_465,2.5,DIBCO_D0,skeleton_px,8498.000000
sample_465,2.5,DIBCO_D0,srqs,0.779362
sample_465,2.5,DIBCO_D0,t_skel_exact,1.000000
sample_465,2.5,DIBCO_D0,t_skel_pass,1.000000
sample_465,2.5,DRIVE,conn_obj,1.000000
sample_465,2.5,DRIVE,dice_raw,0.805201
sample_465,2.5,DRIVE,g_om_ceil,0.039546
sample_465,2.5,DRIVE,g_raw,0.569499
sample_465,2.5,DRIVE,object_px,28661.200000
sample_465,2.5,DRIVE,reduction,0.704518
sample_465,2.5,DRIVE,skeleton_px,8468.866667
sample_465,2.5,DRIVE,srqs,0.124265
sample_465,2.5,DRIVE,t_skel_exact,1.000000
sample_465,2.5,DRIVE,t_skel_pass,1.000000
sample_465,2.5,DeepGlobe,conn_obj,1.000000
sample_465,2.5,DeepGlobe,dice_raw,0.932507
sample_465,2.5,DeepGlobe,g_om_ceil,0.795083
sample_465,2.5,DeepGlobe,g_raw,0.825445
sample_465,2.5,DeepGlobe,object_px,50749.400000
sample_465,2.5,DeepGlobe,reduction,0.918193
sample_465,2.5,DeepGlobe,skeleton_px,4151.640000
sample_465,2.5,DeepGlobe,srqs,0.837836
sample_465,2.5,DeepGlobe,t_skel_exact,1.000000
sample_465,2.5,DeepGlobe,t_skel_pass,1.000000
sample_465,2.5,EM200,conn_obj,1.000000
sample_465,2.5,EM200,dice_raw,0.959418
sample_465,2.5,EM200,g_om_ceil,0.962346
sample_465,2.5,EM200,g_raw,0.892899
sample_465,2.5,EM200,object_px,53831.120000
sample_465,2.5,EM200,reduction,0.953281
sample_465,2.5,EM200,skeleton_px,2514.920000
sample_465,2.5,EM200,srqs,0.933323
sample_465,2.5,EM200,t_skel_exact,1.000000
sample_465,2.5,EM200,t_skel_pass,1.000000
sample_465,2.5,Kimia216,conn_obj,1.000000
sample_465,2.5,Kimia216,dice_raw,0.951294
sample_465,2.5,Kimia216,g_om_ceil,0.975537
sample_465,2.5,Kimia216,g_raw,0.867624
sample_465,2.5,Kimia216,object_px,3011.960000
sample_465,2.5,Kimia216,reduction,0.934129
sample_465,2.5,Kimia216,skeleton_px,198.400000
sample_465,2.5,Kimia216,srqs,0.929042
sample_465,2.5,Kimia216,t_skel_exact,1.000000
sample_465,2.5,Kimia216,t_skel_pass,1.000000
sample_465,2.5,Kimia99,conn_obj,1.000000
sample_465,2.5,Kimia99,dice_raw,0.949246
sample_465,2.5,Kimia99,g_om_ceil,0.996293
sample_465,2.5,Kimia99,g_raw,0.861583
sample_465,2.5,Kimia99,object_px,3345.200000
sample_465,2.5,Kimia99,reduction,0.928351
sample_465,2.5,Kimia99,skeleton_px,239.680000
sample_465,2.5,Kimia99,srqs,0.931732
sample_465,2.5,Kimia99,t_skel_exact,1.000000
sample_465,2.5,Kimia99,t_skel_pass,1.000000
sample_465,2.5,MPEG400,conn_obj,1.000000
sample_465,2.5,MPEG400,dice_raw,0.991143
sample_465,2.5,MPEG400,g_om_ceil,0.922067
sample_465,2.5,MPEG400,g_raw,0.977966
sample_465,2.5,MPEG400,object_px,68895.200000
sample_465,2.5,MPEG400,reduction,0.989321
sample_465,2.5,MPEG400,skeleton_px,735.760000
sample_465,2.5,MPEG400,srqs,0.968432
sample_465,2.5,MPEG400,t_skel_exact,1.000000
sample_465,2.5,MPEG400,t_skel_pass,1.000000
sample_465,2.5,MPEG7,conn_obj,1.000000
sample_465,2.5,MPEG7,dice_raw,0.982593
sample_465,2.5,MPEG7,g_om_ceil,0.845044
sample_465,2.5,MPEG7,g_raw,0.952533
sample_465,2.5,MPEG7,object_px,36223.880000
sample_465,2.5,MPEG7,reduction,0.981594
sample_465,2.5,MPEG7,skeleton_px,666.720000
sample_465,2.5,MPEG7,srqs,0.937163
sample_465,2.5,MPEG7,t_skel_exact,1.000000
sample_465,2.5,MPEG7,t_skel_pass,1.000000
sample_465,2.5,MassachusettsRoadsDataset,conn_obj,1.000000
sample_465,2.5,MassachusettsRoadsDataset,dice_raw,0.881190
sample_465,2.5,MassachusettsRoadsDataset,g_om_ceil,0.992421
sample_465,2.5,MassachusettsRoadsDataset,g_raw,0.683279
sample_465,2.5,MassachusettsRoadsDataset,object_px,80952.320000
sample_465,2.5,MassachusettsRoadsDataset,reduction,0.861873
sample_465,2.5,MassachusettsRoadsDataset,skeleton_px,11181.680000
sample_465,2.5,MassachusettsRoadsDataset,srqs,0.847113
sample_465,2.5,MassachusettsRoadsDataset,t_skel_exact,1.000000
sample_465,2.5,MassachusettsRoadsDataset,t_skel_pass,1.000000
sample_465,2.5,STARE,conn_obj,1.000000
sample_465,2.5,STARE,dice_raw,0.828824
sample_465,2.5,STARE,g_om_ceil,0.096370
sample_465,2.5,STARE,g_raw,0.607048
sample_465,2.5,STARE,object_px,38785.080000
sample_465,2.5,STARE,reduction,0.750160
sample_465,2.5,STARE,skeleton_px,9690.080000
sample_465,2.5,STARE,srqs,0.222849
sample_465,2.5,STARE,t_skel_exact,1.000000
sample_465,2.5,STARE,t_skel_pass,1.000000
sample_465,2.5,SmithsonianLeaves,conn_obj,1.000000
sample_465,2.5,SmithsonianLeaves,dice_raw,0.987978
sample_465,2.5,SmithsonianLeaves,g_om_ceil,0.977107
sample_465,2.5,SmithsonianLeaves,g_raw,0.967546
sample_465,2.5,SmithsonianLeaves,object_px,53263.680000
sample_465,2.5,SmithsonianLeaves,reduction,0.970887
sample_465,2.5,SmithsonianLeaves,skeleton_px,1550.680000
sample_465,2.5,SmithsonianLeaves,srqs,0.975716
sample_465,2.5,SmithsonianLeaves,t_skel_exact,1.000000
sample_465,2.5,SmithsonianLeaves,t_skel_pass,1.000000
sample_465,2.5,SwedishLeaves,conn_obj,1.000000
sample_465,2.5,SwedishLeaves,dice_raw,0.989160
sample_465,2.5,SwedishLeaves,g_om_ceil,0.967745
sample_465,2.5,SwedishLeaves,g_raw,0.969729
sample_465,2.5,SwedishLeaves,object_px,18353.360000
sample_465,2.5,SwedishLeaves,reduction,0.962450
sample_465,2.5,SwedishLeaves,skeleton_px,689.160000
sample_465,2.5,SwedishLeaves,srqs,0.972069
sample_465,2.5,SwedishLeaves,t_skel_exact,1.000000
sample_465,2.5,SwedishLeaves,t_skel_pass,1.000000
sample_465,2.5,Tari56,conn_obj,1.000000
sample_465,2.5,Tari56,dice_raw,0.976804
sample_465,2.5,Tari56,g_om_ceil,0.969161
sample_465,2.5,Tari56,g_raw,0.938359
sample_465,2.5,Tari56,object_px,17606.640000
sample_465,2.5,Tari56,reduction,0.967421
sample_465,2.5,Tari56,skeleton_px,573.600000
sample_465,2.5,Tari56,srqs,0.961645
sample_465,2.5,Tari56,t_skel_exact,1.000000
sample_465,2.5,Tari56,t_skel_pass,1.000000
sample_465,2.5,Tetrapod120,conn_obj,1.000000
sample_465,2.5,Tetrapod120,dice_raw,0.986136
sample_465,2.5,Tetrapod120,g_om_ceil,0.943926
sample_465,2.5,Tetrapod120,g_raw,0.963473
sample_465,2.5,Tetrapod120,object_px,57368.880000
sample_465,2.5,Tetrapod120,reduction,0.978911
sample_465,2.5,Tetrapod120,skeleton_px,1209.840000
sample_465,2.5,Tetrapod120,srqs,0.966975
sample_465,2.5,Tetrapod120,t_skel_exact,1.000000
sample_465,2.5,Tetrapod120,t_skel_pass,1.000000
sample_465,2.5,WH-SYMMAX,conn_obj,1.000000
sample_465,2.5,WH-SYMMAX,dice_raw,0.971856
sample_465,2.5,WH-SYMMAX,g_om_ceil,0.957296
sample_465,2.5,WH-SYMMAX,g_raw,0.925938
sample_465,2.5,WH-SYMMAX,object_px,12938.560000
sample_465,2.5,WH-SYMMAX,reduction,0.957439
sample_465,2.5,WH-SYMMAX,skeleton_px,550.680000
sample_465,2.5,WH-SYMMAX,srqs,0.952469
sample_465,2.5,WH-SYMMAX,t_skel_exact,1.000000
sample_465,2.5,WH-SYMMAX,t_skel_pass,1.000000
sample_465,3.0,overall,dice_raw,0.930840
sample_465,3.0,overall,g_om_ceil,0.871216
sample_465,3.0,overall,g_raw,0.829578
sample_465,3.0,overall,reduction,0.902512
sample_465,3.0,overall,srqs,0.855812
sample_465,3.0,overall,t_skel_pass,1.000000
sample_465,3.0,Crack & road,dice_raw,0.878068
sample_465,3.0,Crack & road,g_om_ceil,0.917148
sample_465,3.0,Crack & road,g_raw,0.697943
sample_465,3.0,Crack & road,reduction,0.843554
sample_465,3.0,Crack & road,srqs,0.815445
sample_465,3.0,Crack & road,t_skel_pass,1.000000
sample_465,3.0,Document bin.,dice_raw,0.861565
sample_465,3.0,Document bin.,g_om_ceil,0.950481
sample_465,3.0,Document bin.,g_raw,0.628007
sample_465,3.0,Document bin.,reduction,0.816551
sample_465,3.0,Document bin.,srqs,0.799913
sample_465,3.0,Document bin.,t_skel_pass,1.000000
sample_465,3.0,Retinal vessel,dice_raw,0.837616
sample_465,3.0,Retinal vessel,g_om_ceil,0.362520
sample_465,3.0,Retinal vessel,g_raw,0.636901
sample_465,3.0,Retinal vessel,reduction,0.761622
sample_465,3.0,Retinal vessel,srqs,0.503961
sample_465,3.0,Retinal vessel,t_skel_pass,1.000000
sample_465,3.0,Shape matching,dice_raw,0.973112
sample_465,3.0,Shape matching,g_om_ceil,0.980302
sample_465,3.0,Shape matching,g_raw,0.927454
sample_465,3.0,Shape matching,reduction,0.959637
sample_465,3.0,Shape matching,srqs,0.958525
sample_465,3.0,Shape matching,t_skel_pass,1.000000
sample_465,3.0,Animal2000,conn_obj,1.000000
sample_465,3.0,Animal2000,dice_raw,0.973810
sample_465,3.0,Animal2000,g_om_ceil,0.986315
sample_465,3.0,Animal2000,g_raw,0.928337
sample_465,3.0,Animal2000,object_px,10970.920000
sample_465,3.0,Animal2000,reduction,0.967135
sample_465,3.0,Animal2000,skeleton_px,360.560000
sample_465,3.0,Animal2000,srqs,0.961796
sample_465,3.0,Animal2000,t_skel_exact,1.000000
sample_465,3.0,Animal2000,t_skel_pass,1.000000
sample_465,3.0,ArticulatedShapes,conn_obj,1.000000
sample_465,3.0,ArticulatedShapes,dice_raw,0.957736
sample_465,3.0,ArticulatedShapes,g_om_ceil,0.996274
sample_465,3.0,ArticulatedShapes,g_raw,0.883754
sample_465,3.0,ArticulatedShapes,object_px,8498.720000
sample_465,3.0,ArticulatedShapes,reduction,0.951404
sample_465,3.0,ArticulatedShapes,skeleton_px,413.000000
sample_465,3.0,ArticulatedShapes,srqs,0.945859
sample_465,3.0,ArticulatedShapes,t_skel_exact,1.000000
sample_465,3.0,ArticulatedShapes,t_skel_pass,1.000000
sample_465,3.0,CHASE_DB1,conn_obj,1.000000
sample_465,3.0,CHASE_DB1,dice_raw,0.881078
sample_465,3.0,CHASE_DB1,g_om_ceil,0.520482
sample_465,3.0,CHASE_DB1,g_raw,0.708913
sample_465,3.0,CHASE_DB1,object_px,67544.000000
sample_465,3.0,CHASE_DB1,reduction,0.843331
sample_465,3.0,CHASE_DB1,skeleton_px,10582.040000
sample_465,3.0,CHASE_DB1,srqs,0.603709
sample_465,3.0,CHASE_DB1,t_skel_exact,1.000000
sample_465,3.0,CHASE_DB1,t_skel_pass,1.000000
sample_465,3.0,CrackForest,conn_obj,1.000000
sample_465,3.0,CrackForest,dice_raw,0.820584
sample_465,3.0,CrackForest,g_om_ceil,0.944898
sample_465,3.0,CrackForest,g_raw,0.585277
sample_465,3.0,CrackForest,object_px,2241.520000
sample_465,3.0,CrackForest,reduction,0.751133
sample_465,3.0,CrackForest,skeleton_px,557.840000
sample_465,3.0,CrackForest,srqs,0.756776
sample_465,3.0,CrackForest,t_skel_exact,1.000000
sample_465,3.0,CrackForest,t_skel_pass,1.000000
sample_465,3.0,DIBCO_D0,conn_obj,1.000000
sample_465,3.0,DIBCO_D0,dice_raw,0.861565
sample_465,3.0,DIBCO_D0,g_om_ceil,0.950481
sample_465,3.0,DIBCO_D0,g_raw,0.628007
sample_465,3.0,DIBCO_D0,object_px,46906.560000
sample_465,3.0,DIBCO_D0,reduction,0.816551
sample_465,3.0,DIBCO_D0,skeleton_px,8604.960000
sample_465,3.0,DIBCO_D0,srqs,0.799913
sample_465,3.0,DIBCO_D0,t_skel_exact,1.000000
sample_465,3.0,DIBCO_D0,t_skel_pass,1.000000
sample_465,3.0,DRIVE,conn_obj,1.000000
sample_465,3.0,DRIVE,dice_raw,0.803762
sample_465,3.0,DRIVE,g_om_ceil,0.189896
sample_465,3.0,DRIVE,g_raw,0.582833
sample_465,3.0,DRIVE,object_px,28661.200000
sample_465,3.0,DRIVE,reduction,0.697445
sample_465,3.0,DRIVE,skeleton_px,8671.600000
sample_465,3.0,DRIVE,srqs,0.373144
sample_465,3.0,DRIVE,t_skel_exact,1.000000
sample_465,3.0,DRIVE,t_skel_pass,1.000000
sample_465,3.0,DeepGlobe,conn_obj,1.000000
sample_465,3.0,DeepGlobe,dice_raw,0.932465
sample_465,3.0,DeepGlobe,g_om_ceil,0.806545
sample_465,3.0,DeepGlobe,g_raw,0.825359
sample_465,3.0,DeepGlobe,object_px,50749.400000
sample_465,3.0,DeepGlobe,reduction,0.917825
sample_465,3.0,DeepGlobe,skeleton_px,4170.320000
sample_465,3.0,DeepGlobe,srqs,0.840776
sample_465,3.0,DeepGlobe,t_skel_exact,1.000000
sample_465,3.0,DeepGlobe,t_skel_pass,1.000000
sample_465,3.0,EM200,conn_obj,1.000000
sample_465,3.0,EM200,dice_raw,0.959313
sample_465,3.0,EM200,g_om_ceil,0.992807
sample_465,3.0,EM200,g_raw,0.892734
sample_465,3.0,EM200,object_px,53831.120000
sample_465,3.0,EM200,reduction,0.952509
sample_465,3.0,EM200,skeleton_px,2556.480000
sample_465,3.0,EM200,srqs,0.943319
sample_465,3.0,EM200,t_skel_exact,1.000000
sample_465,3.0,EM200,t_skel_pass,1.000000
sample_465,3.0,Kimia216,conn_obj,1.000000
sample_465,3.0,Kimia216,dice_raw,0.950648
sample_465,3.0,Kimia216,g_om_ceil,0.989745
sample_465,3.0,Kimia216,g_raw,0.865960
sample_465,3.0,Kimia216,object_px,3011.960000
sample_465,3.0,Kimia216,reduction,0.931181
sample_465,3.0,Kimia216,skeleton_px,207.280000
sample_465,3.0,Kimia216,srqs,0.931311
sample_465,3.0,Kimia216,t_skel_exact,1.000000
sample_465,3.0,Kimia216,t_skel_pass,1.000000
sample_465,3.0,Kimia99,conn_obj,1.000000
sample_465,3.0,Kimia99,dice_raw,0.949032
sample_465,3.0,Kimia99,g_om_ceil,0.996925
sample_465,3.0,Kimia99,g_raw,0.861182
sample_465,3.0,Kimia99,object_px,3345.200000
sample_465,3.0,Kimia99,reduction,0.925804
sample_465,3.0,Kimia99,skeleton_px,248.200000
sample_465,3.0,Kimia99,srqs,0.931084
sample_465,3.0,Kimia99,t_skel_exact,1.000000
sample_465,3.0,Kimia99,t_skel_pass,1.000000
sample_465,3.0,MPEG400,conn_obj,1.000000
sample_465,3.0,MPEG400,dice_raw,0.991764
sample_465,3.0,MPEG400,g_om_ceil,0.973629
sample_465,3.0,MPEG400,g_raw,0.979339
sample_465,3.0,MPEG400,object_px,68895.200000
sample_465,3.0,MPEG400,reduction,0.988934
sample_465,3.0,MPEG400,skeleton_px,762.400000
sample_465,3.0,MPEG400,srqs,0.983333
sample_465,3.0,MPEG400,t_skel_exact,1.000000
sample_465,3.0,MPEG400,t_skel_pass,1.000000
sample_465,3.0,MPEG7,conn_obj,1.000000
sample_465,3.0,MPEG7,dice_raw,0.983271
sample_465,3.0,MPEG7,g_om_ceil,0.922363
sample_465,3.0,MPEG7,g_raw,0.953984
sample_465,3.0,MPEG7,object_px,36223.880000
sample_465,3.0,MPEG7,reduction,0.980182
sample_465,3.0,MPEG7,skeleton_px,717.880000
sample_465,3.0,MPEG7,srqs,0.958525
sample_465,3.0,MPEG7,t_skel_exact,1.000000
sample_465,3.0,MPEG7,t_skel_pass,1.000000
sample_465,3.0,MassachusettsRoadsDataset,conn_obj,1.000000
sample_465,3.0,MassachusettsRoadsDataset,dice_raw,0.881154
sample_465,3.0,MassachusettsRoadsDataset,g_om_ceil,1.000000
sample_465,3.0,MassachusettsRoadsDataset,g_raw,0.683193
sample_465,3.0,MassachusettsRoadsDataset,object_px,80952.320000
sample_465,3.0,MassachusettsRoadsDataset,reduction,0.861703
sample_465,3.0,MassachusettsRoadsDataset,skeleton_px,11195.440000
sample_465,3.0,MassachusettsRoadsDataset,srqs,0.848782
sample_465,3.0,MassachusettsRoadsDataset,t_skel_exact,1.000000
sample_465,3.0,MassachusettsRoadsDataset,t_skel_pass,1.000000
sample_465,3.0,STARE,conn_obj,1.000000
sample_465,3.0,STARE,dice_raw,0.828010
sample_465,3.0,STARE,g_om_ceil,0.377181
sample_465,3.0,STARE,g_raw,0.618958
sample_465,3.0,STARE,object_px,38785.080000
sample_465,3.0,STARE,reduction,0.744089
sample_465,3.0,STARE,skeleton_px,9925.520000
sample_465,3.0,STARE,srqs,0.535031
sample_465,3.0,STARE,t_skel_exact,1.000000
sample_465,3.0,STARE,t_skel_pass,1.000000
sample_465,3.0,SmithsonianLeaves,conn_obj,1.000000
sample_465,3.0,SmithsonianLeaves,dice_raw,0.987918
sample_465,3.0,SmithsonianLeaves,g_om_ceil,0.988921
sample_465,3.0,SmithsonianLeaves,g_raw,0.967372
sample_465,3.0,SmithsonianLeaves,object_px,53263.680000
sample_465,3.0,SmithsonianLeaves,reduction,0.969184
sample_465,3.0,SmithsonianLeaves,skeleton_px,1641.360000
sample_465,3.0,SmithsonianLeaves,srqs,0.978171
sample_465,3.0,SmithsonianLeaves,t_skel_exact,1.000000
sample_465,3.0,SmithsonianLeaves,t_skel_pass,1.000000
sample_465,3.0,SwedishLeaves,conn_obj,1.000000
sample_465,3.0,SwedishLeaves,dice_raw,0.989049
sample_465,3.0,SwedishLeaves,g_om_ceil,0.983051
sample_465,3.0,SwedishLeaves,g_raw,0.969166
sample_465,3.0,SwedishLeaves,object_px,18353.360000
sample_465,3.0,SwedishLeaves,reduction,0.950416
sample_465,3.0,SwedishLeaves,skeleton_px,910.040000
sample_465,3.0,SwedishLeaves,srqs,0.972768
sample_465,3.0,SwedishLeaves,t_skel_exact,1.000000
sample_465,3.0,SwedishLeaves,t_skel_pass,1.000000
sample_465,3.0,Tari56,conn_obj,1.000000
sample_465,3.0,Tari56,dice_raw,0.976899
sample_465,3.0,Tari56,g_om_ceil,0.983912
sample_465,3.0,Tari56,g_raw,0.938513
sample_465,3.0,Tari56,object_px,17606.640000
sample_465,3.0,Tari56,reduction,0.966329
sample_465,3.0,Tari56,skeleton_px,592.840000
sample_465,3.0,Tari56,srqs,0.965536
sample_465,3.0,Tari56,t_skel_exact,1.000000
sample_465,3.0,Tari56,t_skel_pass,1.000000
sample_465,3.0,Tetrapod120,conn_obj,1.000000
sample_465,3.0,Tetrapod120,dice_raw,0.986240
sample_465,3.0,Tetrapod120,g_om_ceil,0.969966
sample_465,3.0,Tetrapod120,g_raw,0.963620
sample_465,3.0,Tetrapod120,object_px,57368.880000
sample_465,3.0,Tetrapod120,reduction,0.977340
sample_465,3.0,Tetrapod120,skeleton_px,1299.960000
sample_465,3.0,Tetrapod120,srqs,0.973219
sample_465,3.0,Tetrapod120,t_skel_exact,1.000000
sample_465,3.0,Tetrapod120,t_skel_pass,1.000000
sample_465,3.0,WH-SYMMAX,conn_obj,1.000000
sample_465,3.0,WH-SYMMAX,dice_raw,0.971664
sample_465,3.0,WH-SYMMAX,g_om_ceil,0.979720
sample_465,3.0,WH-SYMMAX,g_raw,0.925485
sample_465,3.0,WH-SYMMAX,object_px,12938.560000
sample_465,3.0,WH-SYMMAX,reduction,0.955228
sample_465,3.0,WH-SYMMAX,skeleton_px,579.280000
sample_465,3.0,WH-SYMMAX,srqs,0.957381
sample_465,3.0,WH-SYMMAX,t_skel_exact,1.000000
sample_465,3.0,WH-SYMMAX,t_skel_pass,1.000000
sample_465,3.5,overall,dice_raw,0.930585
sample_465,3.5,overall,g_om_ceil,0.906443
sample_465,3.5,overall,g_raw,0.829174
sample_465,3.5,overall,reduction,0.900707
sample_465,3.5,overall,srqs,0.874603
sample_465,3.5,overall,t_skel_pass,1.000000
sample_465,3.5,Crack & road,dice_raw,0.877894
sample_465,3.5,Crack & road,g_om_ceil,0.947228
sample_465,3.5,Crack & road,g_raw,0.697672
sample_465,3.5,Crack & road,reduction,0.842933
sample_465,3.5,Crack & road,srqs,0.823380
sample_465,3.5,Crack & road,t_skel_pass,1.000000
sample_465,3.5,Document bin.,dice_raw,0.861112
sample_465,3.5,Document bin.,g_om_ceil,0.994911
sample_465,3.5,Document bin.,g_raw,0.627080
sample_465,3.5,Document bin.,reduction,0.814638
sample_465,3.5,Document bin.,srqs,0.809203
sample_465,3.5,Document bin.,t_skel_pass,1.000000
sample_465,3.5,Retinal vessel,dice_raw,0.837053
sample_465,3.5,Retinal vessel,g_om_ceil,0.487177
sample_465,3.5,Retinal vessel,g_raw,0.636776
sample_465,3.5,Retinal vessel,reduction,0.760600
sample_465,3.5,Retinal vessel,srqs,0.601340
sample_465,3.5,Retinal vessel,t_skel_pass,1.000000
sample_465,3.5,Shape matching,dice_raw,0.972931
sample_465,3.5,Shape matching,g_om_ceil,0.993691
sample_465,3.5,Shape matching,g_raw,0.926990
sample_465,3.5,Shape matching,reduction,0.957349
sample_465,3.5,Shape matching,srqs,0.961174
sample_465,3.5,Shape matching,t_skel_pass,1.000000
sample_465,3.5,Animal2000,conn_obj,1.000000
sample_465,3.5,Animal2000,dice_raw,0.973570
sample_465,3.5,Animal2000,g_om_ceil,0.997249
sample_465,3.5,Animal2000,g_raw,0.927722
sample_465,3.5,Animal2000,object_px,10970.920000
sample_465,3.5,Animal2000,reduction,0.964375
sample_465,3.5,Animal2000,skeleton_px,390.840000
sample_465,3.5,Animal2000,srqs,0.963669
sample_465,3.5,Animal2000,t_skel_exact,1.000000
sample_465,3.5,Animal2000,t_skel_pass,1.000000
sample_465,3.5,ArticulatedShapes,conn_obj,1.000000
sample_465,3.5,ArticulatedShapes,dice_raw,0.957583
sample_465,3.5,ArticulatedShapes,g_om_ceil,0.996274
sample_465,3.5,ArticulatedShapes,g_raw,0.883367
sample_465,3.5,ArticulatedShapes,object_px,8498.720000
sample_465,3.5,ArticulatedShapes,reduction,0.950049
sample_465,3.5,ArticulatedShapes,skeleton_px,424.520000
sample_465,3.5,ArticulatedShapes,srqs,0.945370
sample_465,3.5,ArticulatedShapes,t_skel_exact,1.000000
sample_465,3.5,ArticulatedShapes,t_skel_pass,1.000000
sample_465,3.5,CHASE_DB1,conn_obj,1.000000
sample_465,3.5,CHASE_DB1,dice_raw,0.880903
sample_465,3.5,CHASE_DB1,g_om_ceil,0.541433
sample_465,3.5,CHASE_DB1,g_raw,0.708762
sample_465,3.5,CHASE_DB1,object_px,67544.000000
sample_465,3.5,CHASE_DB1,reduction,0.842968
sample_465,3.5,CHASE_DB1,skeleton_px,10606.600000
sample_465,3.5,CHASE_DB1,srqs,0.620538
sample_465,3.5,CHASE_DB1,t_skel_exact,1.000000
sample_465,3.5,CHASE_DB1,t_skel_pass,1.000000
sample_465,3.5,CrackForest,conn_obj,1.000000
sample_465,3.5,CrackForest,dice_raw,0.820144
sample_465,3.5,CrackForest,g_om_ceil,0.974538
sample_465,3.5,CrackForest,g_raw,0.584600
sample_465,3.5,CrackForest,object_px,2241.520000
sample_465,3.5,CrackForest,reduction,0.749813
sample_465,3.5,CrackForest,skeleton_px,560.800000
sample_465,3.5,CrackForest,srqs,0.762912
sample_465,3.5,CrackForest,t_skel_exact,1.000000
sample_465,3.5,CrackForest,t_skel_pass,1.000000
sample_465,3.5,DIBCO_D0,conn_obj,1.000000
sample_465,3.5,DIBCO_D0,dice_raw,0.861112
sample_465,3.5,DIBCO_D0,g_om_ceil,0.994911
sample_465,3.5,DIBCO_D0,g_raw,0.627080
sample_465,3.5,DIBCO_D0,object_px,46906.560000
sample_465,3.5,DIBCO_D0,reduction,0.814638
sample_465,3.5,DIBCO_D0,skeleton_px,8694.680000
sample_465,3.5,DIBCO_D0,srqs,0.809203
sample_465,3.5,DIBCO_D0,t_skel_exact,1.000000
sample_465,3.5,DIBCO_D0,t_skel_pass,1.000000
sample_465,3.5,DRIVE,conn_obj,1.000000
sample_465,3.5,DRIVE,dice_raw,0.803071
sample_465,3.5,DRIVE,g_om_ceil,0.395055
sample_465,3.5,DRIVE,g_raw,0.583154
sample_465,3.5,DRIVE,object_px,28661.200000
sample_465,3.5,DRIVE,reduction,0.695982
sample_465,3.5,DRIVE,skeleton_px,8713.533333
sample_465,3.5,DRIVE,srqs,0.560105
sample_465,3.5,DRIVE,t_skel_exact,1.000000
sample_465,3.5,DRIVE,t_skel_pass,1.000000
sample_465,3.5,DeepGlobe,conn_obj,1.000000
sample_465,3.5,DeepGlobe,dice_raw,0.932404
sample_465,3.5,DeepGlobe,g_om_ceil,0.867146
sample_465,3.5,DeepGlobe,g_raw,0.825259
sample_465,3.5,DeepGlobe,object_px,50749.400000
sample_465,3.5,DeepGlobe,reduction,0.917489
sample_465,3.5,DeepGlobe,skeleton_px,4187.360000
sample_465,3.5,DeepGlobe,srqs,0.858514
sample_465,3.5,DeepGlobe,t_skel_exact,1.000000
sample_465,3.5,DeepGlobe,t_skel_pass,1.000000
sample_465,3.5,EM200,conn_obj,1.000000
sample_465,3.5,EM200,dice_raw,0.959255
sample_465,3.5,EM200,g_om_ceil,0.993985
sample_465,3.5,EM200,g_raw,0.892617
sample_465,3.5,EM200,object_px,53831.120000
sample_465,3.5,EM200,reduction,0.951602
sample_465,3.5,EM200,skeleton_px,2605.320000
sample_465,3.5,EM200,srqs,0.943369
sample_465,3.5,EM200,t_skel_exact,1.000000
sample_465,3.5,EM200,t_skel_pass,1.000000
sample_465,3.5,Kimia216,conn_obj,1.000000
sample_465,3.5,Kimia216,dice_raw,0.950259
sample_465,3.5,Kimia216,g_om_ceil,0.989745
sample_465,3.5,Kimia216,g_raw,0.864916
sample_465,3.5,Kimia216,object_px,3011.960000
sample_465,3.5,Kimia216,reduction,0.928976
sample_465,3.5,Kimia216,skeleton_px,213.920000
sample_465,3.5,Kimia216,srqs,0.930202
sample_465,3.5,Kimia216,t_skel_exact,1.000000
sample_465,3.5,Kimia216,t_skel_pass,1.000000
sample_465,3.5,Kimia99,conn_obj,1.000000
sample_465,3.5,Kimia99,dice_raw,0.948722
sample_465,3.5,Kimia99,g_om_ceil,1.000000
sample_465,3.5,Kimia99,g_raw,0.860545
sample_465,3.5,Kimia99,object_px,3345.200000
sample_465,3.5,Kimia99,reduction,0.924034
sample_465,3.5,Kimia99,skeleton_px,254.120000
sample_465,3.5,Kimia99,srqs,0.931147
sample_465,3.5,Kimia99,t_skel_exact,1.000000
sample_465,3.5,Kimia99,t_skel_pass,1.000000
sample_465,3.5,MPEG400,conn_obj,1.000000
sample_465,3.5,MPEG400,dice_raw,0.991867
sample_465,3.5,MPEG400,g_om_ceil,0.984620
sample_465,3.5,MPEG400,g_raw,0.979542
sample_465,3.5,MPEG400,object_px,68895.200000
sample_465,3.5,MPEG400,reduction,0.988591
sample_465,3.5,MPEG400,skeleton_px,786.040000
sample_465,3.5,MPEG400,srqs,0.986197
sample_465,3.5,MPEG400,t_skel_exact,1.000000
sample_465,3.5,MPEG400,t_skel_pass,1.000000
sample_465,3.5,MPEG7,conn_obj,1.000000
sample_465,3.5,MPEG7,dice_raw,0.983341
sample_465,3.5,MPEG7,g_om_ceil,1.000000
sample_465,3.5,MPEG7,g_raw,0.954087
sample_465,3.5,MPEG7,object_px,36223.880000
sample_465,3.5,MPEG7,reduction,0.979297
sample_465,3.5,MPEG7,skeleton_px,749.960000
sample_465,3.5,MPEG7,srqs,0.978163
sample_465,3.5,MPEG7,t_skel_exact,1.000000
sample_465,3.5,MPEG7,t_skel_pass,1.000000
sample_465,3.5,MassachusettsRoadsDataset,conn_obj,1.000000
sample_465,3.5,MassachusettsRoadsDataset,dice_raw,0.881135
sample_465,3.5,MassachusettsRoadsDataset,g_om_ceil,1.000000
sample_465,3.5,MassachusettsRoadsDataset,g_raw,0.683157
sample_465,3.5,MassachusettsRoadsDataset,object_px,80952.320000
sample_465,3.5,MassachusettsRoadsDataset,reduction,0.861496
sample_465,3.5,MassachusettsRoadsDataset,skeleton_px,11212.240000
sample_465,3.5,MassachusettsRoadsDataset,srqs,0.848713
sample_465,3.5,MassachusettsRoadsDataset,t_skel_exact,1.000000
sample_465,3.5,MassachusettsRoadsDataset,t_skel_pass,1.000000
sample_465,3.5,STARE,conn_obj,1.000000
sample_465,3.5,STARE,dice_raw,0.827186
sample_465,3.5,STARE,g_om_ceil,0.525043
sample_465,3.5,STARE,g_raw,0.618412
sample_465,3.5,STARE,object_px,38785.080000
sample_465,3.5,STARE,reduction,0.742851
sample_465,3.5,STARE,skeleton_px,9973.560000
sample_465,3.5,STARE,srqs,0.623378
sample_465,3.5,STARE,t_skel_exact,1.000000
sample_465,3.5,STARE,t_skel_pass,1.000000
sample_465,3.5,SmithsonianLeaves,conn_obj,1.000000
sample_465,3.5,SmithsonianLeaves,dice_raw,0.987797
sample_465,3.5,SmithsonianLeaves,g_om_ceil,0.998934
sample_465,3.5,SmithsonianLeaves,g_raw,0.967056
sample_465,3.5,SmithsonianLeaves,object_px,53263.680000
sample_465,3.5,SmithsonianLeaves,reduction,0.967425
sample_465,3.5,SmithsonianLeaves,skeleton_px,1735.040000
sample_465,3.5,SmithsonianLeaves,srqs,0.980058
sample_465,3.5,SmithsonianLeaves,t_skel_exact,1.000000
sample_465,3.5,SmithsonianLeaves,t_skel_pass,1.000000
sample_465,3.5,SwedishLeaves,conn_obj,1.000000
sample_465,3.5,SwedishLeaves,dice_raw,0.988399
sample_465,3.5,SwedishLeaves,g_om_ceil,0.990504
sample_465,3.5,SwedishLeaves,g_raw,0.967442
sample_465,3.5,SwedishLeaves,object_px,18353.360000
sample_465,3.5,SwedishLeaves,reduction,0.939686
sample_465,3.5,SwedishLeaves,skeleton_px,1106.960000
sample_465,3.5,SwedishLeaves,srqs,0.971288
sample_465,3.5,SwedishLeaves,t_skel_exact,1.000000
sample_465,3.5,SwedishLeaves,t_skel_pass,1.000000
sample_465,3.5,Tari56,conn_obj,1.000000
sample_465,3.5,Tari56,dice_raw,0.976900
sample_465,3.5,Tari56,g_om_ceil,0.992078
sample_465,3.5,Tari56,g_raw,0.938488
sample_465,3.5,Tari56,object_px,17606.640000
sample_465,3.5,Tari56,reduction,0.965645
sample_465,3.5,Tari56,skeleton_px,604.880000
sample_465,3.5,Tari56,srqs,0.967529
sample_465,3.5,Tari56,t_skel_exact,1.000000
sample_465,3.5,Tari56,t_skel_pass,1.000000
sample_465,3.5,Tetrapod120,conn_obj,1.000000
sample_465,3.5,Tetrapod120,dice_raw,0.986112
sample_465,3.5,Tetrapod120,g_om_ceil,0.989280
sample_465,3.5,Tetrapod120,g_raw,0.963293
sample_465,3.5,Tetrapod120,object_px,57368.880000
sample_465,3.5,Tetrapod120,reduction,0.975438
sample_465,3.5,Tetrapod120,skeleton_px,1409.120000
sample_465,3.5,Tetrapod120,srqs,0.977395
sample_465,3.5,Tetrapod120,t_skel_exact,1.000000
sample_465,3.5,Tetrapod120,t_skel_pass,1.000000
sample_465,3.5,WH-SYMMAX,conn_obj,1.000000
sample_465,3.5,WH-SYMMAX,dice_raw,0.971364
sample_465,3.5,WH-SYMMAX,g_om_ceil,0.991619
sample_465,3.5,WH-SYMMAX,g_raw,0.924804
sample_465,3.5,WH-SYMMAX,object_px,12938.560000
sample_465,3.5,WH-SYMMAX,reduction,0.953071
sample_465,3.5,WH-SYMMAX,skeleton_px,607.200000
sample_465,3.5,WH-SYMMAX,srqs,0.959698
sample_465,3.5,WH-SYMMAX,t_skel_exact,1.000000
sample_465,3.5,WH-SYMMAX,t_skel_pass,1.000000
sample_465,4.0,overall,dice_raw,0.930352
sample_465,4.0,overall,g_om_ceil,0.979620
sample_465,4.0,overall,g_raw,0.828722
sample_465,4.0,overall,reduction,0.898968
sample_465,4.0,overall,srqs,0.903743
sample_465,4.0,overall,t_skel_pass,1.000000
sample_465,4.0,Crack & road,dice_raw,0.877770
sample_465,4.0,Crack & road,g_om_ceil,0.994251
sample_465,4.0,Crack & road,g_raw,0.697660
sample_465,4.0,Crack & road,reduction,0.842323
sample_465,4.0,Crack & road,srqs,0.842539
sample_465,4.0,Crack & road,t_skel_pass,1.000000
sample_465,4.0,Document bin.,dice_raw,0.860651
sample_465,4.0,Document bin.,g_om_ceil,0.994911
sample_465,4.0,Document bin.,g_raw,0.626213
sample_465,4.0,Document bin.,reduction,0.813173
sample_465,4.0,Document bin.,srqs,0.808472
sample_465,4.0,Document bin.,t_skel_pass,1.000000
sample_465,4.0,Retinal vessel,dice_raw,0.836897
sample_465,4.0,Retinal vessel,g_om_ceil,0.890330
sample_465,4.0,Retinal vessel,g_raw,0.636748
sample_465,4.0,Retinal vessel,reduction,0.760038
sample_465,4.0,Retinal vessel,srqs,0.766897
sample_465,4.0,Retinal vessel,t_skel_pass,1.000000
sample_465,4.0,Shape matching,dice_raw,0.972669
sample_465,4.0,Shape matching,g_om_ceil,0.997010
sample_465,4.0,Shape matching,g_raw,0.926357
sample_465,4.0,Shape matching,reduction,0.955011
sample_465,4.0,Shape matching,srqs,0.961194
sample_465,4.0,Shape matching,t_skel_pass,1.000000
sample_465,4.0,Animal2000,conn_obj,1.000000
sample_465,4.0,Animal2000,dice_raw,0.973141
sample_465,4.0,Animal2000,g_om_ceil,0.997249
sample_465,4.0,Animal2000,g_raw,0.926743
sample_465,4.0,Animal2000,object_px,10970.920000
sample_465,4.0,Animal2000,reduction,0.961392
sample_465,4.0,Animal2000,skeleton_px,423.560000
sample_465,4.0,Animal2000,srqs,0.962509
sample_465,4.0,Animal2000,t_skel_exact,1.000000
sample_465,4.0,Animal2000,t_skel_pass,1.000000
sample_465,4.0,ArticulatedShapes,conn_obj,1.000000
sample_465,4.0,ArticulatedShapes,dice_raw,0.957278
sample_465,4.0,ArticulatedShapes,g_om_ceil,1.000000
sample_465,4.0,ArticulatedShapes,g_raw,0.882665
sample_465,4.0,ArticulatedShapes,object_px,8498.720000
sample_465,4.0,ArticulatedShapes,reduction,0.947837
sample_465,4.0,ArticulatedShapes,skeleton_px,443.320000
sample_465,4.0,ArticulatedShapes,srqs,0.945466
sample_465,4.0,ArticulatedShapes,t_skel_exact,1.000000
sample_465,4.0,ArticulatedShapes,t_skel_pass,1.000000
sample_465,4.0,CHASE_DB1,conn_obj,1.000000
sample_465,4.0,CHASE_DB1,dice_raw,0.880795
sample_465,4.0,CHASE_DB1,g_om_ceil,1.000000
sample_465,4.0,CHASE_DB1,g_raw,0.708963
sample_465,4.0,CHASE_DB1,object_px,67544.000000
sample_465,4.0,CHASE_DB1,reduction,0.842488
sample_465,4.0,CHASE_DB1,skeleton_px,10639.000000
sample_465,4.0,CHASE_DB1,srqs,0.851352
sample_465,4.0,CHASE_DB1,t_skel_exact,1.000000
sample_465,4.0,CHASE_DB1,t_skel_pass,1.000000
sample_465,4.0,CrackForest,conn_obj,1.000000
sample_465,4.0,CrackForest,dice_raw,0.819817
sample_465,4.0,CrackForest,g_om_ceil,1.000000
sample_465,4.0,CrackForest,g_raw,0.583991
sample_465,4.0,CrackForest,object_px,2241.520000
sample_465,4.0,CrackForest,reduction,0.748242
sample_465,4.0,CrackForest,skeleton_px,564.320000
sample_465,4.0,CrackForest,srqs,0.768220
sample_465,4.0,CrackForest,t_skel_exact,1.000000
sample_465,4.0,CrackForest,t_skel_pass,1.000000
sample_465,4.0,DIBCO_D0,conn_obj,1.000000
sample_465,4.0,DIBCO_D0,dice_raw,0.860651
sample_465,4.0,DIBCO_D0,g_om_ceil,0.994911
sample_465,4.0,DIBCO_D0,g_raw,0.626213
sample_465,4.0,DIBCO_D0,object_px,46906.560000
sample_465,4.0,DIBCO_D0,reduction,0.813173
sample_465,4.0,DIBCO_D0,skeleton_px,8763.400000
sample_465,4.0,DIBCO_D0,srqs,0.808472
sample_465,4.0,DIBCO_D0,t_skel_exact,1.000000
sample_465,4.0,DIBCO_D0,t_skel_pass,1.000000
sample_465,4.0,DRIVE,conn_obj,1.000000
sample_465,4.0,DRIVE,dice_raw,0.802871
sample_465,4.0,DRIVE,g_om_ceil,0.790542
sample_465,4.0,DRIVE,g_raw,0.582991
sample_465,4.0,DRIVE,object_px,28661.200000
sample_465,4.0,DRIVE,reduction,0.695256
sample_465,4.0,DRIVE,skeleton_px,8734.333333
sample_465,4.0,DRIVE,srqs,0.696800
sample_465,4.0,DRIVE,t_skel_exact,1.000000
sample_465,4.0,DRIVE,t_skel_pass,1.000000
sample_465,4.0,DeepGlobe,conn_obj,1.000000
sample_465,4.0,DeepGlobe,dice_raw,0.932370
sample_465,4.0,DeepGlobe,g_om_ceil,0.982754
sample_465,4.0,DeepGlobe,g_raw,0.825845
sample_465,4.0,DeepGlobe,object_px,50749.400000
sample_465,4.0,DeepGlobe,reduction,0.917318
sample_465,4.0,DeepGlobe,skeleton_px,4196.040000
sample_465,4.0,DeepGlobe,srqs,0.910708
sample_465,4.0,DeepGlobe,t_skel_exact,1.000000
sample_465,4.0,DeepGlobe,t_skel_pass,1.000000
sample_465,4.0,EM200,conn_obj,1.000000
sample_465,4.0,EM200,dice_raw,0.959209
sample_465,4.0,EM200,g_om_ceil,0.997698
sample_465,4.0,EM200,g_raw,0.892486
sample_465,4.0,EM200,object_px,53831.120000
sample_465,4.0,EM200,reduction,0.950618
sample_465,4.0,EM200,skeleton_px,2658.280000
sample_465,4.0,EM200,srqs,0.944057
sample_465,4.0,EM200,t_skel_exact,1.000000
sample_465,4.0,EM200,t_skel_pass,1.000000
sample_465,4.0,Kimia216,conn_obj,1.000000
sample_465,4.0,Kimia216,dice_raw,0.949571
sample_465,4.0,Kimia216,g_om_ceil,0.996700
sample_465,4.0,Kimia216,g_raw,0.863468
sample_465,4.0,Kimia216,object_px,3011.960000
sample_465,4.0,Kimia216,reduction,0.924474
sample_465,4.0,Kimia216,skeleton_px,227.480000
sample_465,4.0,Kimia216,srqs,0.930356
sample_465,4.0,Kimia216,t_skel_exact,1.000000
sample_465,4.0,Kimia216,t_skel_pass,1.000000
sample_465,4.0,Kimia99,conn_obj,1.000000
sample_465,4.0,Kimia99,dice_raw,0.948401
sample_465,4.0,Kimia99,g_om_ceil,1.000000
sample_465,4.0,Kimia99,g_raw,0.859670
sample_465,4.0,Kimia99,object_px,3345.200000
sample_465,4.0,Kimia99,reduction,0.922301
sample_465,4.0,Kimia99,skeleton_px,259.920000
sample_465,4.0,Kimia99,srqs,0.930485
sample_465,4.0,Kimia99,t_skel_exact,1.000000
sample_465,4.0,Kimia99,t_skel_pass,1.000000
sample_465,4.0,MPEG400,conn_obj,1.000000
sample_465,4.0,MPEG400,dice_raw,0.991890
sample_465,4.0,MPEG400,g_om_ceil,0.994198
sample_465,4.0,MPEG400,g_raw,0.979574
sample_465,4.0,MPEG400,object_px,68895.200000
sample_465,4.0,MPEG400,reduction,0.988119
sample_465,4.0,MPEG400,skeleton_px,818.520000
sample_465,4.0,MPEG400,srqs,0.988538
sample_465,4.0,MPEG400,t_skel_exact,1.000000
sample_465,4.0,MPEG400,t_skel_pass,1.000000
sample_465,4.0,MPEG7,conn_obj,1.000000
sample_465,4.0,MPEG7,dice_raw,0.983300
sample_465,4.0,MPEG7,g_om_ceil,1.000000
sample_465,4.0,MPEG7,g_raw,0.953962
sample_465,4.0,MPEG7,object_px,36223.880000
sample_465,4.0,MPEG7,reduction,0.979188
sample_465,4.0,MPEG7,skeleton_px,753.880000
sample_465,4.0,MPEG7,srqs,0.978087
sample_465,4.0,MPEG7,t_skel_exact,1.000000
sample_465,4.0,MPEG7,t_skel_pass,1.000000
sample_465,4.0,MassachusettsRoadsDataset,conn_obj,1.000000
sample_465,4.0,MassachusettsRoadsDataset,dice_raw,0.881124
sample_465,4.0,MassachusettsRoadsDataset,g_om_ceil,1.000000
sample_465,4.0,MassachusettsRoadsDataset,g_raw,0.683144
sample_465,4.0,MassachusettsRoadsDataset,object_px,80952.320000
sample_465,4.0,MassachusettsRoadsDataset,reduction,0.861410
sample_465,4.0,MassachusettsRoadsDataset,skeleton_px,11219.200000
sample_465,4.0,MassachusettsRoadsDataset,srqs,0.848689
sample_465,4.0,MassachusettsRoadsDataset,t_skel_exact,1.000000
sample_465,4.0,MassachusettsRoadsDataset,t_skel_pass,1.000000
sample_465,4.0,STARE,conn_obj,1.000000
sample_465,4.0,STARE,dice_raw,0.827026
sample_465,4.0,STARE,g_om_ceil,0.880448
sample_465,4.0,STARE,g_raw,0.618290
sample_465,4.0,STARE,object_px,38785.080000
sample_465,4.0,STARE,reduction,0.742369
sample_465,4.0,STARE,skeleton_px,9992.240000
sample_465,4.0,STARE,srqs,0.752539
sample_465,4.0,STARE,t_skel_exact,1.000000
sample_465,4.0,STARE,t_skel_pass,1.000000
sample_465,4.0,SmithsonianLeaves,conn_obj,1.000000
sample_465,4.0,SmithsonianLeaves,dice_raw,0.987687
sample_465,4.0,SmithsonianLeaves,g_om_ceil,0.998934
sample_465,4.0,SmithsonianLeaves,g_raw,0.966780
sample_465,4.0,SmithsonianLeaves,object_px,53263.680000
sample_465,4.0,SmithsonianLeaves,reduction,0.966441
sample_465,4.0,SmithsonianLeaves,skeleton_px,1787.480000
sample_465,4.0,SmithsonianLeaves,srqs,0.979662
sample_465,4.0,SmithsonianLeaves,t_skel_exact,1.000000
sample_465,4.0,SmithsonianLeaves,t_skel_pass,1.000000
sample_465,4.0,SwedishLeaves,conn_obj,1.000000
sample_465,4.0,SwedishLeaves,dice_raw,0.987713
sample_465,4.0,SwedishLeaves,g_om_ceil,0.996925
sample_465,4.0,SwedishLeaves,g_raw,0.965686
sample_465,4.0,SwedishLeaves,object_px,18353.360000
sample_465,4.0,SwedishLeaves,reduction,0.931413
sample_465,4.0,SwedishLeaves,skeleton_px,1258.800000
sample_465,4.0,SwedishLeaves,srqs,0.970089
sample_465,4.0,SwedishLeaves,t_skel_exact,1.000000
sample_465,4.0,SwedishLeaves,t_skel_pass,1.000000
sample_465,4.0,Tari56,conn_obj,1.000000
sample_465,4.0,Tari56,dice_raw,0.976842
sample_465,4.0,Tari56,g_om_ceil,0.994918
sample_465,4.0,Tari56,g_raw,0.938316
sample_465,4.0,Tari56,object_px,17606.640000
sample_465,4.0,Tari56,reduction,0.964600
sample_465,4.0,Tari56,skeleton_px,623.280000
sample_465,4.0,Tari56,srqs,0.967941
sample_465,4.0,Tari56,t_skel_exact,1.000000
sample_465,4.0,Tari56,t_skel_pass,1.000000
sample_465,4.0,Tetrapod120,conn_obj,1.000000
sample_465,4.0,Tetrapod120,dice_raw,0.985964
sample_465,4.0,Tetrapod120,g_om_ceil,0.990742
sample_465,4.0,Tetrapod120,g_raw,0.962901
sample_465,4.0,Tetrapod120,object_px,57368.880000
sample_465,4.0,Tetrapod120,reduction,0.973511
sample_465,4.0,Tetrapod120,skeleton_px,1519.640000
sample_465,4.0,Tetrapod120,srqs,0.977178
sample_465,4.0,Tetrapod120,t_skel_exact,1.000000
sample_465,4.0,Tetrapod120,t_skel_pass,1.000000
sample_465,4.0,WH-SYMMAX,conn_obj,1.000000
sample_465,4.0,WH-SYMMAX,dice_raw,0.971032
sample_465,4.0,WH-SYMMAX,g_om_ceil,0.996759
sample_465,4.0,WH-SYMMAX,g_raw,0.924036
sample_465,4.0,WH-SYMMAX,object_px,12938.560000
sample_465,4.0,WH-SYMMAX,reduction,0.950242
sample_465,4.0,WH-SYMMAX,skeleton_px,643.800000
sample_465,4.0,WH-SYMMAX,srqs,0.959960
sample_465,4.0,WH-SYMMAX,t_skel_exact,1.000000
sample_465,4.0,WH-SYMMAX,t_skel_pass,1.000000
sample_465,5.0,overall,dice_raw,0.929940
sample_465,5.0,overall,g_om_ceil,0.999584
sample_465,5.0,overall,g_raw,0.827803
sample_465,5.0,overall,reduction,0.895576
sample_465,5.0,overall,srqs,0.907929
sample_465,5.0,overall,t_skel_pass,1.000000
sample_465,5.0,Crack & road,dice_raw,0.877649
sample_465,5.0,Crack & road,g_om_ceil,1.000000
sample_465,5.0,Crack & road,g_raw,0.697475
sample_465,5.0,Crack & road,reduction,0.841802
sample_465,5.0,Crack & road,srqs,0.843674
sample_465,5.0,Crack & road,t_skel_pass,1.000000
sample_465,5.0,Document bin.,dice_raw,0.859949
sample_465,5.0,Document bin.,g_om_ceil,1.000000
sample_465,5.0,Document bin.,g_raw,0.624743
sample_465,5.0,Document bin.,reduction,0.809729
sample_465,5.0,Document bin.,srqs,0.808222
sample_465,5.0,Document bin.,t_skel_pass,1.000000
sample_465,5.0,Retinal vessel,dice_raw,0.836739
sample_465,5.0,Retinal vessel,g_om_ceil,1.000000
sample_465,5.0,Retinal vessel,g_raw,0.636506
sample_465,5.0,Retinal vessel,reduction,0.759294
sample_465,5.0,Retinal vessel,srqs,0.796438
sample_465,5.0,Retinal vessel,t_skel_pass,1.000000
sample_465,5.0,Shape matching,dice_raw,0.972145
sample_465,5.0,Shape matching,g_om_ceil,0.999341
sample_465,5.0,Shape matching,g_raw,0.925130
sample_465,5.0,Shape matching,reduction,0.950244
sample_465,5.0,Shape matching,srqs,0.960174
sample_465,5.0,Shape matching,t_skel_pass,1.000000
sample_465,5.0,Animal2000,conn_obj,1.000000
sample_465,5.0,Animal2000,dice_raw,0.972354
sample_465,5.0,Animal2000,g_om_ceil,1.000000
sample_465,5.0,Animal2000,g_raw,0.924929
sample_465,5.0,Animal2000,object_px,10970.920000
sample_465,5.0,Animal2000,reduction,0.954184
sample_465,5.0,Animal2000,skeleton_px,502.640000
sample_465,5.0,Animal2000,srqs,0.960781
sample_465,5.0,Animal2000,t_skel_exact,1.000000
sample_465,5.0,Animal2000,t_skel_pass,1.000000
sample_465,5.0,ArticulatedShapes,conn_obj,1.000000
sample_465,5.0,ArticulatedShapes,dice_raw,0.956645
sample_465,5.0,ArticulatedShapes,g_om_ceil,1.000000
sample_465,5.0,ArticulatedShapes,g_raw,0.881175
sample_465,5.0,ArticulatedShapes,object_px,8498.720000
sample_465,5.0,ArticulatedShapes,reduction,0.943695
sample_465,5.0,ArticulatedShapes,skeleton_px,478.520000
sample_465,5.0,ArticulatedShapes,srqs,0.943882
sample_465,5.0,ArticulatedShapes,t_skel_exact,1.000000
sample_465,5.0,ArticulatedShapes,t_skel_pass,1.000000
sample_465,5.0,CHASE_DB1,conn_obj,1.000000
sample_465,5.0,CHASE_DB1,dice_raw,0.880606
sample_465,5.0,CHASE_DB1,g_om_ceil,1.000000
sample_465,5.0,CHASE_DB1,g_raw,0.708594
sample_465,5.0,CHASE_DB1,object_px,67544.000000
sample_465,5.0,CHASE_DB1,reduction,0.841740
sample_465,5.0,CHASE_DB1,skeleton_px,10689.520000
sample_465,5.0,CHASE_DB1,srqs,0.851000
sample_465,5.0,CHASE_DB1,t_skel_exact,1.000000
sample_465,5.0,CHASE_DB1,t_skel_pass,1.000000
sample_465,5.0,CrackForest,conn_obj,1.000000
sample_465,5.0,CrackForest,dice_raw,0.819578
sample_465,5.0,CrackForest,g_om_ceil,1.000000
sample_465,5.0,CrackForest,g_raw,0.583618
sample_465,5.0,CrackForest,object_px,2241.520000
sample_465,5.0,CrackForest,reduction,0.746940
sample_465,5.0,CrackForest,skeleton_px,567.240000
sample_465,5.0,CrackForest,srqs,0.767679
sample_465,5.0,CrackForest,t_skel_exact,1.000000
sample_465,5.0,CrackForest,t_skel_pass,1.000000
sample_465,5.0,DIBCO_D0,conn_obj,1.000000
sample_465,5.0,DIBCO_D0,dice_raw,0.859949
sample_465,5.0,DIBCO_D0,g_om_ceil,1.000000
sample_465,5.0,DIBCO_D0,g_raw,0.624743
sample_465,5.0,DIBCO_D0,object_px,46906.560000
sample_465,5.0,DIBCO_D0,reduction,0.809729
sample_465,5.0,DIBCO_D0,skeleton_px,8924.960000
sample_465,5.0,DIBCO_D0,srqs,0.808222
sample_465,5.0,DIBCO_D0,t_skel_exact,1.000000
sample_465,5.0,DIBCO_D0,t_skel_pass,1.000000
sample_465,5.0,DRIVE,conn_obj,1.000000
sample_465,5.0,DRIVE,dice_raw,0.802708
sample_465,5.0,DRIVE,g_om_ceil,1.000000
sample_465,5.0,DRIVE,g_raw,0.582790
sample_465,5.0,DRIVE,object_px,28661.200000
sample_465,5.0,DRIVE,reduction,0.694414
sample_465,5.0,DRIVE,skeleton_px,8758.466667
sample_465,5.0,DRIVE,srqs,0.754486
sample_465,5.0,DRIVE,t_skel_exact,1.000000
sample_465,5.0,DRIVE,t_skel_pass,1.000000
sample_465,5.0,DeepGlobe,conn_obj,1.000000
sample_465,5.0,DeepGlobe,dice_raw,0.932264
sample_465,5.0,DeepGlobe,g_om_ceil,1.000000
sample_465,5.0,DeepGlobe,g_raw,0.825697
sample_465,5.0,DeepGlobe,object_px,50749.400000
sample_465,5.0,DeepGlobe,reduction,0.917121
sample_465,5.0,DeepGlobe,skeleton_px,4206.040000
sample_465,5.0,DeepGlobe,srqs,0.914682
sample_465,5.0,DeepGlobe,t_skel_exact,1.000000
sample_465,5.0,DeepGlobe,t_skel_pass,1.000000
sample_465,5.0,EM200,conn_obj,1.000000
sample_465,5.0,EM200,dice_raw,0.959005
sample_465,5.0,EM200,g_om_ceil,0.999244
sample_465,5.0,EM200,g_raw,0.892001
sample_465,5.0,EM200,object_px,53831.120000
sample_465,5.0,EM200,reduction,0.946667
sample_465,5.0,EM200,skeleton_px,2870.960000
sample_465,5.0,EM200,srqs,0.943583
sample_465,5.0,EM200,t_skel_exact,1.000000
sample_465,5.0,EM200,t_skel_pass,1.000000
sample_465,5.0,Kimia216,conn_obj,1.000000
sample_465,5.0,Kimia216,dice_raw,0.948313
sample_465,5.0,Kimia216,g_om_ceil,1.000000
sample_465,5.0,Kimia216,g_raw,0.860644
sample_465,5.0,Kimia216,object_px,3011.960000
sample_465,5.0,Kimia216,reduction,0.917237
sample_465,5.0,Kimia216,skeleton_px,249.280000
sample_465,5.0,Kimia216,srqs,0.928275
sample_465,5.0,Kimia216,t_skel_exact,1.000000
sample_465,5.0,Kimia216,t_skel_pass,1.000000
sample_465,5.0,Kimia99,conn_obj,1.000000
sample_465,5.0,Kimia99,dice_raw,0.947966
sample_465,5.0,Kimia99,g_om_ceil,1.000000
sample_465,5.0,Kimia99,g_raw,0.858754
sample_465,5.0,Kimia99,object_px,3345.200000
sample_465,5.0,Kimia99,reduction,0.918701
sample_465,5.0,Kimia99,skeleton_px,271.960000
sample_465,5.0,Kimia99,srqs,0.929274
sample_465,5.0,Kimia99,t_skel_exact,1.000000
sample_465,5.0,Kimia99,t_skel_pass,1.000000
sample_465,5.0,MPEG400,conn_obj,1.000000
sample_465,5.0,MPEG400,dice_raw,0.991845
sample_465,5.0,MPEG400,g_om_ceil,0.998363
sample_465,5.0,MPEG400,g_raw,0.979458
sample_465,5.0,MPEG400,object_px,68895.200000
sample_465,5.0,MPEG400,reduction,0.986320
sample_465,5.0,MPEG400,skeleton_px,942.480000
sample_465,5.0,MPEG400,srqs,0.989177
sample_465,5.0,MPEG400,t_skel_exact,1.000000
sample_465,5.0,MPEG400,t_skel_pass,1.000000
sample_465,5.0,MPEG7,conn_obj,1.000000
sample_465,5.0,MPEG7,dice_raw,0.983256
sample_465,5.0,MPEG7,g_om_ceil,1.000000
sample_465,5.0,MPEG7,g_raw,0.953849
sample_465,5.0,MPEG7,object_px,36223.880000
sample_465,5.0,MPEG7,reduction,0.978950
sample_465,5.0,MPEG7,skeleton_px,762.520000
sample_465,5.0,MPEG7,srqs,0.977971
sample_465,5.0,MPEG7,t_skel_exact,1.000000
sample_465,5.0,MPEG7,t_skel_pass,1.000000
sample_465,5.0,MassachusettsRoadsDataset,conn_obj,1.000000
sample_465,5.0,MassachusettsRoadsDataset,dice_raw,0.881106
sample_465,5.0,MassachusettsRoadsDataset,g_om_ceil,1.000000
sample_465,5.0,MassachusettsRoadsDataset,g_raw,0.683110
sample_465,5.0,MassachusettsRoadsDataset,object_px,80952.320000
sample_465,5.0,MassachusettsRoadsDataset,reduction,0.861345
sample_465,5.0,MassachusettsRoadsDataset,skeleton_px,11224.480000
sample_465,5.0,MassachusettsRoadsDataset,srqs,0.848662
sample_465,5.0,MassachusettsRoadsDataset,t_skel_exact,1.000000
sample_465,5.0,MassachusettsRoadsDataset,t_skel_pass,1.000000
sample_465,5.0,STARE,conn_obj,1.000000
sample_465,5.0,STARE,dice_raw,0.826903
sample_465,5.0,STARE,g_om_ceil,1.000000
sample_465,5.0,STARE,g_raw,0.618135
sample_465,5.0,STARE,object_px,38785.080000
sample_465,5.0,STARE,reduction,0.741730
sample_465,5.0,STARE,skeleton_px,10017.040000
sample_465,5.0,STARE,srqs,0.783828
sample_465,5.0,STARE,t_skel_exact,1.000000
sample_465,5.0,STARE,t_skel_pass,1.000000
sample_465,5.0,SmithsonianLeaves,conn_obj,1.000000
sample_465,5.0,SmithsonianLeaves,dice_raw,0.987500
sample_465,5.0,SmithsonianLeaves,g_om_ceil,0.998934
sample_465,5.0,SmithsonianLeaves,g_raw,0.966343
sample_465,5.0,SmithsonianLeaves,object_px,53263.680000
sample_465,5.0,SmithsonianLeaves,reduction,0.964161
sample_465,5.0,SmithsonianLeaves,skeleton_px,1908.920000
sample_465,5.0,SmithsonianLeaves,srqs,0.978898
sample_465,5.0,SmithsonianLeaves,t_skel_exact,1.000000
sample_465,5.0,SmithsonianLeaves,t_skel_pass,1.000000
sample_465,5.0,SwedishLeaves,conn_obj,1.000000
sample_465,5.0,SwedishLeaves,dice_raw,0.986514
sample_465,5.0,SwedishLeaves,g_om_ceil,1.000000
sample_465,5.0,SwedishLeaves,g_raw,0.962634
sample_465,5.0,SwedishLeaves,object_px,18353.360000
sample_465,5.0,SwedishLeaves,reduction,0.918153
sample_465,5.0,SwedishLeaves,skeleton_px,1502.160000
sample_465,5.0,SwedishLeaves,srqs,0.966290
sample_465,5.0,SwedishLeaves,t_skel_exact,1.000000
sample_465,5.0,SwedishLeaves,t_skel_pass,1.000000
sample_465,5.0,Tari56,conn_obj,1.000000
sample_465,5.0,Tari56,dice_raw,0.976488
sample_465,5.0,Tari56,g_om_ceil,0.996060
sample_465,5.0,Tari56,g_raw,0.937490
sample_465,5.0,Tari56,object_px,17606.640000
sample_465,5.0,Tari56,reduction,0.960912
sample_465,5.0,Tari56,skeleton_px,688.200000
sample_465,5.0,Tari56,srqs,0.967180
sample_465,5.0,Tari56,t_skel_exact,1.000000
sample_465,5.0,Tari56,t_skel_pass,1.000000
sample_465,5.0,Tetrapod120,conn_obj,1.000000
sample_465,5.0,Tetrapod120,dice_raw,0.985419
sample_465,5.0,Tetrapod120,g_om_ceil,0.999488
sample_465,5.0,Tetrapod120,g_raw,0.961603
sample_465,5.0,Tetrapod120,object_px,57368.880000
sample_465,5.0,Tetrapod120,reduction,0.968129
sample_465,5.0,Tetrapod120,skeleton_px,1828.400000
sample_465,5.0,Tetrapod120,srqs,0.977657
sample_465,5.0,Tetrapod120,t_skel_exact,1.000000
sample_465,5.0,Tetrapod120,t_skel_pass,1.000000
sample_465,5.0,WH-SYMMAX,conn_obj,1.000000
sample_465,5.0,WH-SYMMAX,dice_raw,0.970440
sample_465,5.0,WH-SYMMAX,g_om_ceil,1.000000
sample_465,5.0,WH-SYMMAX,g_raw,0.922681
sample_465,5.0,WH-SYMMAX,object_px,12938.560000
sample_465,5.0,WH-SYMMAX,reduction,0.945818
sample_465,5.0,WH-SYMMAX,skeleton_px,701.040000
sample_465,5.0,WH-SYMMAX,srqs,0.959123
sample_465,5.0,WH-SYMMAX,t_skel_exact,1.000000
sample_465,5.0,WH-SYMMAX,t_skel_pass,1.000000
corpus_11323,5.0,overall,dice_raw,0.930689
corpus_11323,5.0,overall,g_om_ceil,0.997185
corpus_11323,5.0,overall,g_raw,0.831004
corpus_11323,5.0,overall,reduction,0.900840
corpus_11323,5.0,overall,srqs,0.908633
corpus_11323,5.0,overall,t_skel_pass,1.000000
corpus_11323,5.0,Crack & road,dice_raw,0.873311
corpus_11323,5.0,Crack & road,g_om_ceil,0.999805
corpus_11323,5.0,Crack & road,g_raw,0.690801
corpus_11323,5.0,Crack & road,reduction,0.845652
corpus_11323,5.0,Crack & road,srqs,0.837596
corpus_11323,5.0,Crack & road,t_skel_pass,1.000000
corpus_11323,5.0,Document bin.,dice_raw,0.872206
corpus_11323,5.0,Document bin.,g_om_ceil,0.986116
corpus_11323,5.0,Document bin.,g_raw,0.661077
corpus_11323,5.0,Document bin.,reduction,0.830454
corpus_11323,5.0,Document bin.,srqs,0.823993
corpus_11323,5.0,Document bin.,t_skel_pass,1.000000
corpus_11323,5.0,Retinal vessel,dice_raw,0.838017
corpus_11323,5.0,Retinal vessel,g_om_ceil,0.993265
corpus_11323,5.0,Retinal vessel,g_raw,0.636912
corpus_11323,5.0,Retinal vessel,reduction,0.762465
corpus_11323,5.0,Retinal vessel,srqs,0.795729
corpus_11323,5.0,Retinal vessel,t_skel_pass,1.000000
corpus_11323,5.0,Shape matching,dice_raw,0.973075
corpus_11323,5.0,Shape matching,g_om_ceil,0.998433
corpus_11323,5.0,Shape matching,g_raw,0.928738
corpus_11323,5.0,Shape matching,reduction,0.955096
corpus_11323,5.0,Shape matching,srqs,0.961672
corpus_11323,5.0,Shape matching,t_skel_pass,1.000000
corpus_11323,5.0,Animal2000,conn_obj,1.000000
corpus_11323,5.0,Animal2000,dice_raw,0.967551
corpus_11323,5.0,Animal2000,g_om_ceil,0.998537
corpus_11323,5.0,Animal2000,g_raw,0.914781
corpus_11323,5.0,Animal2000,object_px,17225.814000
corpus_11323,5.0,Animal2000,reduction,0.959500
corpus_11323,5.0,Animal2000,skeleton_px,697.652500
corpus_11323,5.0,Animal2000,srqs,0.954534
corpus_11323,5.0,Animal2000,t_skel_exact,1.000000
corpus_11323,5.0,Animal2000,t_skel_pass,1.000000
corpus_11323,5.0,ArticulatedShapes,conn_obj,1.000000
corpus_11323,5.0,ArticulatedShapes,dice_raw,0.959617
corpus_11323,5.0,ArticulatedShapes,g_om_ceil,1.000000
corpus_11323,5.0,ArticulatedShapes,g_raw,0.890276
corpus_11323,5.0,ArticulatedShapes,object_px,9276.971429
corpus_11323,5.0,ArticulatedShapes,reduction,0.946371
corpus_11323,5.0,ArticulatedShapes,skeleton_px,497.514286
corpus_11323,5.0,ArticulatedShapes,srqs,0.947697
corpus_11323,5.0,ArticulatedShapes,t_skel_exact,1.000000
corpus_11323,5.0,ArticulatedShapes,t_skel_pass,1.000000
corpus_11323,5.0,CHASE_DB1,conn_obj,1.000000
corpus_11323,5.0,CHASE_DB1,dice_raw,0.880931
corpus_11323,5.0,CHASE_DB1,g_om_ceil,1.000000
corpus_11323,5.0,CHASE_DB1,g_raw,0.705586
corpus_11323,5.0,CHASE_DB1,object_px,65081.321429
corpus_11323,5.0,CHASE_DB1,reduction,0.843692
corpus_11323,5.0,CHASE_DB1,skeleton_px,10172.714286
corpus_11323,5.0,CHASE_DB1,srqs,0.850688
corpus_11323,5.0,CHASE_DB1,t_skel_exact,1.000000
corpus_11323,5.0,CHASE_DB1,t_skel_pass,1.000000
corpus_11323,5.0,CrackForest,conn_obj,1.000000
corpus_11323,5.0,CrackForest,dice_raw,0.809212
corpus_11323,5.0,CrackForest,g_om_ceil,1.000000
corpus_11323,5.0,CrackForest,g_raw,0.571438
corpus_11323,5.0,CrackForest,object_px,2773.776699
corpus_11323,5.0,CrackForest,reduction,0.756947
corpus_11323,5.0,CrackForest,skeleton_px,674.174757
corpus_11323,5.0,CrackForest,srqs,0.753352
corpus_11323,5.0,CrackForest,t_skel_exact,1.000000
corpus_11323,5.0,CrackForest,t_skel_pass,1.000000
corpus_11323,5.0,DIBCO_D0,conn_obj,1.000000
corpus_11323,5.0,DIBCO_D0,dice_raw,0.872206
corpus_11323,5.0,DIBCO_D0,g_om_ceil,0.986116
corpus_11323,5.0,DIBCO_D0,g_raw,0.661077
corpus_11323,5.0,DIBCO_D0,object_px,89670.515464
corpus_11323,5.0,DIBCO_D0,reduction,0.830454
corpus_11323,5.0,DIBCO_D0,skeleton_px,15203.257732
corpus_11323,5.0,DIBCO_D0,srqs,0.823993
corpus_11323,5.0,DIBCO_D0,t_skel_exact,1.000000
corpus_11323,5.0,DIBCO_D0,t_skel_pass,1.000000
corpus_11323,5.0,DRIVE,conn_obj,1.000000
corpus_11323,5.0,DRIVE,dice_raw,0.802708
corpus_11323,5.0,DRIVE,g_om_ceil,1.000000
corpus_11323,5.0,DRIVE,g_raw,0.582790
corpus_11323,5.0,DRIVE,object_px,28661.200000
corpus_11323,5.0,DRIVE,reduction,0.694414
corpus_11323,5.0,DRIVE,skeleton_px,8758.466667
corpus_11323,5.0,DRIVE,srqs,0.754486
corpus_11323,5.0,DRIVE,t_skel_exact,1.000000
corpus_11323,5.0,DRIVE,t_skel_pass,1.000000
corpus_11323,5.0,DeepGlobe,conn_obj,1.000000
corpus_11323,5.0,DeepGlobe,dice_raw,0.928325
corpus_11323,5.0,DeepGlobe,g_om_ceil,0.999415
corpus_11323,5.0,DeepGlobe,g_raw,0.819851
corpus_11323,5.0,DeepGlobe,object_px,44876.786156
corpus_11323,5.0,DeepGlobe,reduction,0.917949
corpus_11323,5.0,DeepGlobe,skeleton_px,3682.191901
corpus_11323,5.0,DeepGlobe,srqs,0.911103
corpus_11323,5.0,DeepGlobe,t_skel_exact,1.000000
corpus_11323,5.0,DeepGlobe,t_skel_pass,1.000000
corpus_11323,5.0,EM200,conn_obj,1.000000
corpus_11323,5.0,EM200,dice_raw,0.977944
corpus_11323,5.0,EM200,g_om_ceil,0.998690
corpus_11323,5.0,EM200,g_raw,0.940999
corpus_11323,5.0,EM200,object_px,29364.700000
corpus_11323,5.0,EM200,reduction,0.970032
corpus_11323,5.0,EM200,skeleton_px,879.990000
corpus_11323,5.0,EM200,srqs,0.969022
corpus_11323,5.0,EM200,t_skel_exact,1.000000
corpus_11323,5.0,EM200,t_skel_pass,1.000000
corpus_11323,5.0,Kimia216,conn_obj,1.000000
corpus_11323,5.0,Kimia216,dice_raw,0.959688
corpus_11323,5.0,Kimia216,g_om_ceil,1.000000
corpus_11323,5.0,Kimia216,g_raw,0.893152
corpus_11323,5.0,Kimia216,object_px,4205.064815
corpus_11323,5.0,Kimia216,reduction,0.931005
corpus_11323,5.0,Kimia216,skeleton_px,290.129630
corpus_11323,5.0,Kimia216,srqs,0.942584
corpus_11323,5.0,Kimia216,t_skel_exact,1.000000
corpus_11323,5.0,Kimia216,t_skel_pass,1.000000
corpus_11323,5.0,Kimia99,conn_obj,1.000000
corpus_11323,5.0,Kimia99,dice_raw,0.949989
corpus_11323,5.0,Kimia99,g_om_ceil,1.000000
corpus_11323,5.0,Kimia99,g_raw,0.866989
corpus_11323,5.0,Kimia99,object_px,3489.270588
corpus_11323,5.0,Kimia99,reduction,0.927114
corpus_11323,5.0,Kimia99,skeleton_px,254.317647
corpus_11323,5.0,Kimia99,srqs,0.932199
corpus_11323,5.0,Kimia99,t_skel_exact,1.000000
corpus_11323,5.0,Kimia99,t_skel_pass,1.000000
corpus_11323,5.0,MPEG400,conn_obj,1.000000
corpus_11323,5.0,MPEG400,dice_raw,0.981555
corpus_11323,5.0,MPEG400,g_om_ceil,0.997593
corpus_11323,5.0,MPEG400,g_raw,0.953630
corpus_11323,5.0,MPEG400,object_px,28759.207500
corpus_11323,5.0,MPEG400,reduction,0.975174
corpus_11323,5.0,MPEG400,skeleton_px,713.982500
corpus_11323,5.0,MPEG400,srqs,0.974554
corpus_11323,5.0,MPEG400,t_skel_exact,1.000000
corpus_11323,5.0,MPEG400,t_skel_pass,1.000000
corpus_11323,5.0,MPEG7,conn_obj,1.000000
corpus_11323,5.0,MPEG7,dice_raw,0.984325
corpus_11323,5.0,MPEG7,g_om_ceil,0.996982
corpus_11323,5.0,MPEG7,g_raw,0.960072
corpus_11323,5.0,MPEG7,object_px,50921.908929
corpus_11323,5.0,MPEG7,reduction,0.976652
corpus_11323,5.0,MPEG7,skeleton_px,1188.924107
corpus_11323,5.0,MPEG7,srqs,0.977422
corpus_11323,5.0,MPEG7,t_skel_exact,1.000000
corpus_11323,5.0,MPEG7,t_skel_pass,1.000000
corpus_11323,5.0,MassachusettsRoadsDataset,conn_obj,1.000000
corpus_11323,5.0,MassachusettsRoadsDataset,dice_raw,0.882397
corpus_11323,5.0,MassachusettsRoadsDataset,g_om_ceil,1.000000
corpus_11323,5.0,MassachusettsRoadsDataset,g_raw,0.681113
corpus_11323,5.0,MassachusettsRoadsDataset,object_px,117230.551724
corpus_11323,5.0,MassachusettsRoadsDataset,reduction,0.862060
corpus_11323,5.0,MassachusettsRoadsDataset,skeleton_px,16170.758621
corpus_11323,5.0,MassachusettsRoadsDataset,srqs,0.848333
corpus_11323,5.0,MassachusettsRoadsDataset,t_skel_exact,1.000000
corpus_11323,5.0,MassachusettsRoadsDataset,t_skel_pass,1.000000
corpus_11323,5.0,STARE,conn_obj,1.000000
corpus_11323,5.0,STARE,dice_raw,0.830413
corpus_11323,5.0,STARE,g_om_ceil,0.979795
corpus_11323,5.0,STARE,g_raw,0.622361
corpus_11323,5.0,STARE,object_px,38522.944444
corpus_11323,5.0,STARE,reduction,0.749289
corpus_11323,5.0,STARE,skeleton_px,9658.111111
corpus_11323,5.0,STARE,srqs,0.782013
corpus_11323,5.0,STARE,t_skel_exact,1.000000
corpus_11323,5.0,STARE,t_skel_pass,1.000000
corpus_11323,5.0,SmithsonianLeaves,conn_obj,1.000000
corpus_11323,5.0,SmithsonianLeaves,dice_raw,0.985217
corpus_11323,5.0,SmithsonianLeaves,g_om_ceil,0.997712
corpus_11323,5.0,SmithsonianLeaves,g_raw,0.959884
corpus_11323,5.0,SmithsonianLeaves,object_px,45382.898089
corpus_11323,5.0,SmithsonianLeaves,reduction,0.964243
corpus_11323,5.0,SmithsonianLeaves,skeleton_px,1622.751592
corpus_11323,5.0,SmithsonianLeaves,srqs,0.975584
corpus_11323,5.0,SmithsonianLeaves,t_skel_exact,1.000000
corpus_11323,5.0,SmithsonianLeaves,t_skel_pass,1.000000
corpus_11323,5.0,SwedishLeaves,conn_obj,1.000000
corpus_11323,5.0,SwedishLeaves,dice_raw,0.979420
corpus_11323,5.0,SwedishLeaves,g_om_ceil,0.999738
corpus_11323,5.0,SwedishLeaves,g_raw,0.945079
corpus_11323,5.0,SwedishLeaves,object_px,14505.465778
corpus_11323,5.0,SwedishLeaves,reduction,0.932985
corpus_11323,5.0,SwedishLeaves,skeleton_px,972.089778
corpus_11323,5.0,SwedishLeaves,srqs,0.964001
corpus_11323,5.0,SwedishLeaves,t_skel_exact,1.000000
corpus_11323,5.0,SwedishLeaves,t_skel_pass,1.000000
corpus_11323,5.0,Tari56,conn_obj,1.000000
corpus_11323,5.0,Tari56,dice_raw,0.974886
corpus_11323,5.0,Tari56,g_om_ceil,0.998241
corpus_11323,5.0,Tari56,g_raw,0.933034
corpus_11323,5.0,Tari56,object_px,16120.214286
corpus_11323,5.0,Tari56,reduction,0.958420
corpus_11323,5.0,Tari56,skeleton_px,670.285714
corpus_11323,5.0,Tari56,srqs,0.965138
corpus_11323,5.0,Tari56,t_skel_exact,1.000000
corpus_11323,5.0,Tari56,t_skel_pass,1.000000
corpus_11323,5.0,Tetrapod120,conn_obj,1.000000
corpus_11323,5.0,Tetrapod120,dice_raw,0.985587
corpus_11323,5.0,Tetrapod120,g_om_ceil,0.993700
corpus_11323,5.0,Tetrapod120,g_raw,0.962006
corpus_11323,5.0,Tetrapod120,object_px,83575.066667
corpus_11323,5.0,Tetrapod120,reduction,0.971855
corpus_11323,5.0,Tetrapod120,skeleton_px,2352.183333
corpus_11323,5.0,Tetrapod120,srqs,0.976892
corpus_11323,5.0,Tetrapod120,t_skel_exact,1.000000
corpus_11323,5.0,Tetrapod120,t_skel_pass,1.000000
corpus_11323,5.0,WH-SYMMAX,conn_obj,1.000000
corpus_11323,5.0,WH-SYMMAX,dice_raw,0.971114
corpus_11323,5.0,WH-SYMMAX,g_om_ceil,1.000000
corpus_11323,5.0,WH-SYMMAX,g_raw,0.924953
corpus_11323,5.0,WH-SYMMAX,object_px,13333.832117
corpus_11323,5.0,WH-SYMMAX,reduction,0.947806
corpus_11323,5.0,WH-SYMMAX,skeleton_px,695.941606
corpus_11323,5.0,WH-SYMMAX,srqs,0.960440
corpus_11323,5.0,WH-SYMMAX,t_skel_exact,1.000000
corpus_11323,5.0,WH-SYMMAX,t_skel_pass,1.000000


==> anc/overall_per_dataset.csv <==
dataset,method,method_paper,srqs,t_skel_exact,t_recon,conn_obj,srqs_base,reduction_rate,dice_raw,dice_subpix_strict
Animal2000,afmm,afmm+tft,0.535277,0.610000,0.778000,0.851819,0.714025,0.969115,0.942788,0.950583
Animal2000,afmm_m1,afmm,0.343837,0.106000,1.000000,0.370466,0.344630,0.914653,0.964709,0.996846
Animal2000,aof,aof,0.098927,0.008500,0.922000,0.109808,0.099801,0.954829,0.969005,0.994252
Animal2000,dsepruning,dsepruning,0.771598,0.975000,0.999500,0.999500,0.947400,0.962771,0.955938,0.975290
Animal2000,guo-hall,guo-hall,0.886029,1.000000,1.000000,1.000000,0.953998,0.954117,0.961542,0.977559
Animal2000,hilditch,hilditch,0.281722,0.455500,0.523500,0.644660,0.368716,0.945292,0.899458,0.905497
Animal2000,hjs,hjs,0.949684,1.000000,1.000000,1.000000,0.958979,0.952163,0.968833,0.994256
Animal2000,k3m,k3m,0.887728,1.000000,1.000000,1.000000,0.949141,0.929626,0.963301,0.984169
Animal2000,kimimaro,kimimaro,0.423652,1.000000,0.999000,1.000000,0.861996,0.975377,0.882804,0.891424
Animal2000,lee,lee,0.828564,1.000000,0.999500,1.000000,0.947883,0.958885,0.952966,0.965665
Animal2000,luwang,luwang,0.874275,1.000000,0.999000,1.000000,0.950463,0.949094,0.959835,0.976563
Animal2000,mahotas,mahotas,0.902163,1.000000,1.000000,1.000000,0.946588,0.923216,0.962190,0.988051
Animal2000,matlab_voronoi,matlab_voronoi,0.482446,0.285500,0.976000,0.523106,0.493283,0.942954,0.968362,0.988692
Animal2000,medial_axis,medial_axis,0.924942,0.696500,1.000000,1.000000,0.953898,0.944073,0.965005,0.993300
Animal2000,spiderskel_dualc,SpiderSkel-DualC,0.957597,1.000000,1.000000,1.000000,0.957605,0.949657,0.967903,0.998315
Animal2000,spiderskel_n8,SpiderSkel-N8,0.957598,1.000000,1.000000,1.000000,0.957605,0.949659,0.967903,0.998315
Animal2000,spiderskel_scaffold,SpiderSkel-Scaffold,0.956325,1.000000,1.000000,1.000000,0.956328,0.945254,0.967678,0.998695
Animal2000,sitk,sitk,0.838062,1.000000,0.999500,1.000000,0.946686,0.948991,0.954692,0.969857
Animal2000,skelite,skelite,0.444077,0.307000,1.000000,0.552019,0.444077,0.479414,0.960428,0.999147
Animal2000,stentiford,stentiford,0.883617,1.000000,0.998500,1.000000,0.947615,0.930226,0.962971,0.983729
Animal2000,thinning,thinning,0.884865,1.000000,1.000000,1.000000,0.953857,0.954045,0.961387,0.977404
Animal2000,unet,unet,0.000131,0.000000,0.011000,0.025748,0.000230,0.887160,0.452385,0.420653
Animal2000,voronoi,voronoi,0.907016,0.895500,0.975000,0.969490,0.923023,0.954650,0.968820,0.992446
Animal2000,zhang,zhang,0.883167,1.000000,0.999500,1.000000,0.953861,0.953849,0.961897,0.977488
Animal2000,zhangsuen,zhangsuen,0.850910,1.000000,0.999500,1.000000,0.948776,0.952363,0.956113,0.970322
ArticulatedShapes,afmm,afmm+tft,0.412732,0.600000,0.714286,0.828571,0.643998,0.961321,0.948510,0.969385
ArticulatedShapes,afmm_m1,afmm,0.230836,0.028571,1.000000,0.245508,0.230886,0.918725,0.955495,0.998174
ArticulatedShapes,aof,aof,0.147973,0.000000,1.000000,0.156857,0.148927,0.952599,0.960913,0.996328
ArticulatedShapes,dsepruning,dsepruning,0.826222,1.000000,1.000000,1.000000,0.947990,0.956833,0.956263,0.988339
ArticulatedShapes,guo-hall,guo-hall,0.891870,1.000000,1.000000,1.000000,0.948626,0.955007,0.956580,0.978253
ArticulatedShapes,hilditch,hilditch,0.276732,0.600000,0.571429,0.714978,0.400077,0.944093,0.863177,0.871173
ArticulatedShapes,hjs,hjs,0.946285,1.000000,1.000000,1.000000,0.950855,0.952767,0.960798,0.996525
ArticulatedShapes,k3m,k3m,0.911596,1.000000,1.000000,1.000000,0.942684,0.928280,0.958067,0.991164
ArticulatedShapes,kimimaro,kimimaro,0.216107,1.000000,1.000000,1.000000,0.771397,0.970020,0.851060,0.869052
ArticulatedShapes,lee,lee,0.785767,1.000000,1.000000,1.000000,0.943996,0.957986,0.949936,0.971806
ArticulatedShapes,luwang,luwang,0.871727,1.000000,1.000000,1.000000,0.946910,0.948445,0.956666,0.983095
ArticulatedShapes,mahotas,mahotas,0.912091,1.000000,1.000000,1.000000,0.939320,0.920779,0.955798,0.991457
ArticulatedShapes,matlab_voronoi,matlab_voronoi,0.583905,0.400000,1.000000,0.631429,0.598616,0.942075,0.960439,0.991098
ArticulatedShapes,medial_axis,medial_axis,0.878839,0.971429,1.000000,1.000000,0.946761,0.949078,0.956755,0.991396
ArticulatedShapes,spiderskel_dualc,SpiderSkel-DualC,0.950759,1.000000,1.000000,1.000000,0.950759,0.953226,0.960376,0.998510
ArticulatedShapes,spiderskel_n8,SpiderSkel-N8,0.950759,1.000000,1.000000,1.000000,0.950759,0.953226,0.960376,0.998510
ArticulatedShapes,spiderskel_scaffold,SpiderSkel-Scaffold,0.949665,1.000000,1.000000,1.000000,0.949665,0.948543,0.960378,0.998778
ArticulatedShapes,sitk,sitk,0.773246,1.000000,1.000000,1.000000,0.938349,0.946179,0.946929,0.972450
ArticulatedShapes,skelite,skelite,0.580741,0.457143,1.000000,0.670952,0.580741,0.677189,0.950145,0.999352
ArticulatedShapes,stentiford,stentiford,0.910718,1.000000,1.000000,1.000000,0.942295,0.926034,0.958293,0.991304
ArticulatedShapes,thinning,thinning,0.884857,1.000000,1.000000,1.000000,0.947981,0.955130,0.955783,0.978305
ArticulatedShapes,unet,unet,0.000000,0.000000,0.000000,0.018276,0.000000,0.820767,0.646526,0.632402
ArticulatedShapes,voronoi,voronoi,0.923590,0.971429,1.000000,0.985714,0.937562,0.953984,0.960507,0.994972
ArticulatedShapes,zhang,zhang,0.890343,1.000000,1.000000,1.000000,0.950478,0.954589,0.958976,0.983369
ArticulatedShapes,zhangsuen,zhangsuen,0.824127,1.000000,1.000000,1.000000,0.943836,0.950787,0.952173,0.976606
EM200,afmm,afmm+tft,0.684995,0.625000,0.940000,0.867887,0.815502,0.978031,0.965546,0.972493
EM200,afmm_m1,afmm,0.211977,0.020000,1.000000,0.228019,0.212971,0.912649,0.974029,0.998719
EM200,aof,aof,0.138209,0.005000,0.965000,0.143282,0.138483,0.974740,0.978983,0.995910
EM200,dsepruning,dsepruning,0.884695,0.965000,1.000000,1.000000,0.968899,0.974608,0.973165,0.987111
EM200,guo-hall,guo-hall,0.910976,1.000000,1.000000,1.000000,0.965235,0.974235,0.968422,0.976887
EM200,hilditch,hilditch,0.456657,0.615000,0.725000,0.731913,0.568756,0.968316,0.876267,0.877789
EM200,hjs,hjs,0.964232,1.000000,1.000000,1.000000,0.972838,0.971669,0.978596,0.995229
EM200,k3m,k3m,0.919144,1.000000,1.000000,1.000000,0.964283,0.955105,0.972916,0.986664
EM200,kimimaro,kimimaro,0.676707,0.985000,0.985000,1.000000,0.874819,0.983763,0.909932,0.916741
EM200,lee,lee,0.838609,1.000000,1.000000,1.000000,0.950857,0.977563,0.949373,0.956054
EM200,luwang,luwang,0.898147,1.000000,1.000000,1.000000,0.961870,0.970956,0.964988,0.974905
EM200,mahotas,mahotas,0.928048,1.000000,1.000000,1.000000,0.962011,0.949149,0.972195,0.989190
EM200,matlab_voronoi,matlab_voronoi,0.546066,0.365000,0.990000,0.587404,0.568952,0.968400,0.974781,0.986527
EM200,medial_axis,medial_axis,0.934116,0.695000,1.000000,1.000000,0.968028,0.965495,0.974595,0.991294
EM200,spiderskel_dualc,SpiderSkel-DualC,0.972271,1.000000,1.000000,1.000000,0.972304,0.969427,0.978637,0.998231
EM200,spiderskel_n8,SpiderSkel-N8,0.972271,1.000000,1.000000,1.000000,0.972305,0.969429,0.978637,0.998231
EM200,spiderskel_scaffold,SpiderSkel-Scaffold,0.971121,1.000000,1.000000,1.000000,0.971121,0.965636,0.978329,0.998532
EM200,sitk,sitk,0.837878,1.000000,1.000000,1.000000,0.950010,0.970397,0.950683,0.959532
EM200,skelite,skelite,0.515567,0.525000,1.000000,0.707212,0.515567,0.354486,0.971319,0.999605
EM200,stentiford,stentiford,0.919685,1.000000,1.000000,1.000000,0.963590,0.953268,0.972666,0.986840
EM200,thinning,thinning,0.909578,1.000000,1.000000,1.000000,0.965022,0.974288,0.968153,0.976810
EM200,unet,unet,0.000414,0.000000,0.030000,0.032082,0.000771,0.890829,0.394234,0.377454
EM200,voronoi,voronoi,0.950111,0.835000,0.985000,0.988232,0.957889,0.972639,0.978962,0.995047
EM200,zhang,zhang,0.912310,1.000000,1.000000,1.000000,0.966018,0.974249,0.969005,0.978127
EM200,zhangsuen,zhangsuen,0.863420,1.000000,1.000000,1.000000,0.954580,0.972957,0.955515,0.963679
Kimia216,afmm,afmm+tft,0.488010,0.597222,0.791667,0.795679,0.649001,0.963962,0.924791,0.928165
Kimia216,afmm_m1,afmm,0.656398,0.180556,1.000000,0.706739,0.656814,0.897183,0.955995,0.993847
Kimia216,aof,aof,0.127690,0.018519,0.981481,0.139834,0.129150,0.941363,0.962170,0.990705
Kimia216,dsepruning,dsepruning,0.640515,0.930556,0.986111,0.986111,0.898663,0.960674,0.900937,0.914590
Kimia216,guo-hall,guo-hall,0.888829,1.000000,1.000000,1.000000,0.944742,0.940939,0.955517,0.972285
Kimia216,hilditch,hilditch,0.374941,0.555556,0.740741,0.730297,0.513313,0.938778,0.857489,0.852324
Kimia216,hjs,hjs,0.944174,1.000000,1.000000,1.000000,0.950141,0.941443,0.962602,0.989466
Kimia216,k3m,k3m,0.906239,1.000000,1.000000,1.000000,0.934866,0.898343,0.957305,0.985411
Kimia216,kimimaro,kimimaro,0.563313,1.000000,1.000000,1.000000,0.886644,0.964379,0.899388,0.909372
Kimia216,lee,lee,0.816446,1.000000,1.000000,1.000000,0.935315,0.952796,0.940085,0.950135
Kimia216,luwang,luwang,0.874554,1.000000,1.000000,1.000000,0.941610,0.936263,0.953062,0.969965
Kimia216,mahotas,mahotas,0.915973,1.000000,1.000000,1.000000,0.934071,0.897741,0.956302,0.986170
Kimia216,matlab_voronoi,matlab_voronoi,0.285104,0.092593,0.990741,0.315354,0.289657,0.902856,0.958970,0.986226
Kimia216,medial_axis,medial_axis,0.915968,0.328704,1.000000,1.000000,0.929811,0.889590,0.954506,0.992222
Kimia216,spiderskel_dualc,SpiderSkel-DualC,0.947133,1.000000,1.000000,1.000000,0.947133,0.935392,0.960977,0.995915
Kimia216,spiderskel_n8,SpiderSkel-N8,0.947151,1.000000,1.000000,1.000000,0.947151,0.935456,0.960980,0.995914
Kimia216,spiderskel_scaffold,SpiderSkel-Scaffold,0.931957,1.000000,1.000000,1.000000,0.931957,0.890127,0.956950,0.998226
Kimia216,sitk,sitk,0.830469,1.000000,1.000000,1.000000,0.935007,0.944838,0.942323,0.954331
Kimia216,skelite,skelite,0.309395,0.120370,1.000000,0.377762,0.309395,0.575668,0.949770,0.998528
Kimia216,stentiford,stentiford,0.898539,1.000000,1.000000,1.000000,0.937533,0.908402,0.956804,0.981664
Kimia216,thinning,thinning,0.889507,1.000000,1.000000,1.000000,0.944654,0.940722,0.955539,0.972248
Kimia216,unet,unet,0.000000,0.000000,0.000000,0.027052,0.000000,0.919865,0.369397,0.301848
Kimia216,voronoi,voronoi,0.901216,0.939815,0.990741,0.970679,0.920086,0.947104,0.962609,0.985585
Kimia216,zhang,zhang,0.895590,1.000000,1.000000,1.000000,0.946686,0.941948,0.957502,0.973585
Kimia216,zhangsuen,zhangsuen,0.838044,1.000000,1.000000,1.000000,0.936580,0.948173,0.943078,0.953881
Kimia99,afmm,afmm+tft,0.424430,0.741176,0.858824,0.871569,0.708814,0.962496,0.886794,0.893758
Kimia99,afmm_m1,afmm,0.688193,0.400000,1.000000,0.746092,0.688193,0.904252,0.948090,0.994352
Kimia99,aof,aof,0.222768,0.094118,0.941176,0.248476,0.223949,0.931613,0.952061,0.991766
Kimia99,dsepruning,dsepruning,0.649112,1.000000,1.000000,1.000000,0.906625,0.950557,0.917065,0.941806
Kimia99,guo-hall,guo-hall,0.862895,1.000000,1.000000,1.000000,0.930421,0.932895,0.942030,0.969217
Kimia99,hilditch,hilditch,0.457539,0.682353,0.694118,0.810308,0.571621,0.921955,0.887417,0.894488
Kimia99,hjs,hjs,0.929877,1.000000,1.000000,1.000000,0.936211,0.928130,0.951699,0.992776
Kimia99,k3m,k3m,0.894382,1.000000,1.000000,1.000000,0.927226,0.897845,0.949860,0.987165
Kimia99,kimimaro,kimimaro,0.438518,1.000000,1.000000,1.000000,0.850410,0.960524,0.860626,0.876217
Kimia99,lee,lee,0.810912,1.000000,1.000000,1.000000,0.927089,0.939702,0.935598,0.959050
Kimia99,luwang,luwang,0.872140,1.000000,1.000000,1.000000,0.931493,0.921984,0.947090,0.977685
Kimia99,mahotas,mahotas,0.900073,1.000000,1.000000,1.000000,0.920033,0.886126,0.944394,0.988958
Kimia99,matlab_voronoi,matlab_voronoi,0.616578,0.458824,1.000000,0.678936,0.631069,0.912959,0.951011,0.983447
Kimia99,medial_axis,medial_axis,0.896310,0.764706,1.000000,1.000000,0.928537,0.918192,0.945149,0.989092
Kimia99,spiderskel_dualc,SpiderSkel-DualC,0.935145,1.000000,1.000000,1.000000,0.935145,0.927296,0.950584,0.997833
Kimia99,spiderskel_n8,SpiderSkel-N8,0.935190,1.000000,1.000000,1.000000,0.935190,0.927400,0.950603,0.997829
Kimia99,spiderskel_scaffold,SpiderSkel-Scaffold,0.932920,1.000000,1.000000,1.000000,0.932920,0.920300,0.949983,0.998514
Kimia99,sitk,sitk,0.790461,1.000000,1.000000,1.000000,0.922382,0.926233,0.934493,0.960333
Kimia99,skelite,skelite,0.538972,0.400000,1.000000,0.640579,0.538972,0.644860,0.940839,0.998663
Kimia99,stentiford,stentiford,0.884176,1.000000,1.000000,1.000000,0.925867,0.897152,0.948247,0.986382
Kimia99,thinning,thinning,0.860247,1.000000,1.000000,1.000000,0.930435,0.932888,0.942006,0.968138
Kimia99,unet,unet,0.000000,0.000000,0.000000,0.032388,0.000000,0.914470,0.388739,0.320628
Kimia99,voronoi,voronoi,0.879248,0.917647,1.000000,0.954902,0.894723,0.933369,0.952065,0.988251
Kimia99,zhang,zhang,0.895142,1.000000,1.000000,1.000000,0.936900,0.931237,0.950764,0.979318
Kimia99,zhangsuen,zhangsuen,0.825981,1.000000,1.000000,1.000000,0.927636,0.929309,0.939814,0.964867
MPEG400,afmm,afmm+tft,0.829141,0.657500,0.997500,0.975833,0.944092,0.979264,0.970170,0.976305
MPEG400,afmm_m1,afmm,0.260527,0.020000,1.000000,0.271206,0.260529,0.930649,0.978485,0.999365
MPEG400,aof,aof,0.179091,0.047500,1.000000,0.183707,0.179444,0.973721,0.982077,0.997722
MPEG400,dsepruning,dsepruning,0.882980,0.990000,1.000000,1.000000,0.971071,0.977096,0.972807,0.984528
MPEG400,guo-hall,guo-hall,0.894873,1.000000,1.000000,1.000000,0.968967,0.976910,0.969862,0.976004
MPEG400,hilditch,hilditch,0.338997,0.645000,0.622500,0.775318,0.462963,0.972176,0.840762,0.839504
MPEG400,hjs,hjs,0.960121,1.000000,1.000000,1.000000,0.976689,0.973210,0.981154,0.995905
MPEG400,k3m,k3m,0.903865,1.000000,1.000000,1.000000,0.968026,0.962632,0.972976,0.982298
MPEG400,kimimaro,kimimaro,0.682797,1.000000,1.000000,1.000000,0.923870,0.983666,0.919224,0.925012
MPEG400,lee,lee,0.816587,1.000000,1.000000,1.000000,0.953130,0.979444,0.948623,0.952842
MPEG400,luwang,luwang,0.881451,1.000000,1.000000,1.000000,0.964760,0.974032,0.965105,0.971522
MPEG400,mahotas,mahotas,0.941327,1.000000,1.000000,1.000000,0.969631,0.955630,0.977655,0.992335
MPEG400,matlab_voronoi,matlab_voronoi,0.748524,0.665000,1.000000,0.825761,0.802021,0.973080,0.975434,0.983882
MPEG400,medial_axis,medial_axis,0.903739,0.865000,1.000000,1.000000,0.970824,0.972532,0.973837,0.987214
MPEG400,spiderskel_dualc,SpiderSkel-DualC,0.976797,1.000000,1.000000,1.000000,0.976797,0.971908,0.981774,0.998652
MPEG400,spiderskel_n8,SpiderSkel-N8,0.976797,1.000000,1.000000,1.000000,0.976797,0.971908,0.981774,0.998652
MPEG400,spiderskel_scaffold,SpiderSkel-Scaffold,0.976843,1.000000,1.000000,1.000000,0.976843,0.971523,0.981927,0.998715
MPEG400,sitk,sitk,0.831195,1.000000,1.000000,1.000000,0.955839,0.974594,0.953709,0.958963
MPEG400,skelite,skelite,0.527056,0.505000,1.000000,0.695957,0.527056,0.383904,0.976353,0.999672
MPEG400,stentiford,stentiford,0.901398,1.000000,0.997500,1.000000,0.965128,0.960963,0.972548,0.982353
MPEG400,thinning,thinning,0.894928,1.000000,1.000000,1.000000,0.969055,0.976912,0.969986,0.976356
MPEG400,unet,unet,0.001202,0.000000,0.037500,0.032961,0.001847,0.906118,0.407539,0.383845
MPEG400,voronoi,voronoi,0.968337,0.952500,1.000000,1.000000,0.977442,0.974256,0.981764,0.995959
MPEG400,zhang,zhang,0.889377,1.000000,1.000000,1.000000,0.967154,0.975723,0.967611,0.974215
MPEG400,zhangsuen,zhangsuen,0.854468,1.000000,1.000000,1.000000,0.959037,0.975932,0.957213,0.962314
MPEG7,afmm,afmm+tft,0.747722,0.531250,0.946429,0.887131,0.842445,0.981880,0.974738,0.979650
MPEG7,afmm_m1,afmm,0.204717,0.026786,1.000000,0.212942,0.204763,0.928139,0.981570,0.999144
MPEG7,aof,aof,0.147782,0.034821,0.994643,0.152562,0.149170,0.977673,0.984771,0.997401
MPEG7,dsepruning,dsepruning,0.876920,0.926786,1.000000,1.000000,0.973628,0.980495,0.975183,0.984472
MPEG7,guo-hall,guo-hall,0.895240,1.000000,1.000000,1.000000,0.971639,0.978989,0.972869,0.977582
MPEG7,hilditch,hilditch,0.322404,0.533929,0.570536,0.689099,0.423443,0.975779,0.874131,0.873628
MPEG7,hjs,hjs,0.964252,1.000000,1.000000,1.000000,0.979975,0.976460,0.984128,0.996143
MPEG7,k3m,k3m,0.902652,1.000000,1.000000,1.000000,0.970519,0.963837,0.975850,0.983831
MPEG7,kimimaro,kimimaro,0.553726,1.000000,0.999107,1.000000,0.884016,0.987458,0.890067,0.893578
MPEG7,lee,lee,0.823046,1.000000,1.000000,1.000000,0.955600,0.981957,0.951603,0.954978
MPEG7,luwang,luwang,0.881390,1.000000,1.000000,1.000000,0.967595,0.976534,0.968094,0.973278
MPEG7,mahotas,mahotas,0.929011,1.000000,1.000000,1.000000,0.971445,0.958382,0.979134,0.990779
MPEG7,matlab_voronoi,matlab_voronoi,0.572174,0.458929,0.991071,0.625359,0.607756,0.973432,0.979637,0.987428
MPEG7,medial_axis,medial_axis,0.921133,0.625893,1.000000,1.000000,0.973595,0.968539,0.978709,0.990865
MPEG7,spiderskel_dualc,SpiderSkel-DualC,0.979732,1.000000,1.000000,1.000000,0.979755,0.974070,0.984637,0.998723
MPEG7,spiderskel_n8,SpiderSkel-N8,0.979733,1.000000,1.000000,1.000000,0.979756,0.974074,0.984637,0.998723
MPEG7,spiderskel_scaffold,SpiderSkel-Scaffold,0.978417,1.000000,1.000000,1.000000,0.978417,0.969290,0.984505,0.998882
MPEG7,sitk,sitk,0.837243,1.000000,1.000000,1.000000,0.958900,0.977831,0.957035,0.961199
MPEG7,skelite,skelite,0.397479,0.376786,1.000000,0.549264,0.397479,0.324144,0.979647,0.999627
MPEG7,stentiford,stentiford,0.897641,1.000000,0.994643,1.000000,0.965255,0.964855,0.975027,0.983051
MPEG7,thinning,thinning,0.894534,1.000000,1.000000,1.000000,0.971610,0.979015,0.972843,0.977680
MPEG7,unet,unet,0.001676,0.000000,0.053571,0.036444,0.002607,0.895103,0.434049,0.416499
MPEG7,voronoi,voronoi,0.965235,0.926786,0.999107,0.994048,0.974454,0.977717,0.984678,0.996207
MPEG7,zhang,zhang,0.887926,1.000000,1.000000,1.000000,0.969643,0.978483,0.970036,0.975299
MPEG7,zhangsuen,zhangsuen,0.852897,1.000000,1.000000,1.000000,0.961486,0.978949,0.959798,0.963721
SmithsonianLeaves,afmm,afmm+tft,0.736992,0.420382,0.974522,0.887314,0.853530,0.983050,0.975361,0.979053
SmithsonianLeaves,afmm_m1,afmm,0.153791,0.022293,1.000000,0.161749,0.154040,0.922822,0.983082,0.999113
SmithsonianLeaves,aof,aof,0.094433,0.028662,0.974522,0.099167,0.094605,0.979568,0.986156,0.997464
SmithsonianLeaves,dsepruning,dsepruning,0.908459,0.955414,1.000000,1.000000,0.975965,0.981437,0.979324,0.987481
SmithsonianLeaves,guo-hall,guo-hall,0.901530,1.000000,1.000000,1.000000,0.971442,0.977796,0.974257,0.978917
SmithsonianLeaves,hilditch,hilditch,0.268107,0.417197,0.509554,0.603315,0.354391,0.973626,0.879382,0.878037
SmithsonianLeaves,hjs,hjs,0.970322,1.000000,1.000000,1.000000,0.979312,0.971687,0.985560,0.996880
SmithsonianLeaves,k3m,k3m,0.915926,1.000000,1.000000,1.000000,0.971277,0.959390,0.979214,0.986927
SmithsonianLeaves,kimimaro,kimimaro,0.712541,1.000000,1.000000,1.000000,0.917208,0.987352,0.912450,0.916954
SmithsonianLeaves,lee,lee,0.864034,1.000000,0.996815,1.000000,0.964256,0.981505,0.967888,0.971756
SmithsonianLeaves,luwang,luwang,0.906823,1.000000,1.000000,1.000000,0.972345,0.974089,0.975974,0.981625
SmithsonianLeaves,mahotas,mahotas,0.920347,1.000000,1.000000,1.000000,0.969474,0.954703,0.978814,0.988505
SmithsonianLeaves,matlab_voronoi,matlab_voronoi,0.437563,0.299363,0.987261,0.458294,0.447677,0.973591,0.983769,0.991656
SmithsonianLeaves,medial_axis,medial_axis,0.946589,0.554140,1.000000,1.000000,0.976387,0.968359,0.983002,0.995094
SmithsonianLeaves,spiderskel_dualc,SpiderSkel-DualC,0.978312,1.000000,1.000000,1.000000,0.978312,0.967413,0.985644,0.998923
SmithsonianLeaves,spiderskel_n8,SpiderSkel-N8,0.978314,1.000000,1.000000,1.000000,0.978314,0.967416,0.985645,0.998923
SmithsonianLeaves,spiderskel_scaffold,SpiderSkel-Scaffold,0.978240,1.000000,1.000000,1.000000,0.978240,0.966809,0.985721,0.999007
SmithsonianLeaves,sitk,sitk,0.877622,1.000000,1.000000,1.000000,0.968359,0.975840,0.970772,0.975578
SmithsonianLeaves,skelite,skelite,0.314168,0.286624,1.000000,0.460195,0.314168,0.251077,0.981517,0.999622
SmithsonianLeaves,stentiford,stentiford,0.912210,1.000000,0.996815,1.000000,0.968652,0.962071,0.978755,0.986020
SmithsonianLeaves,thinning,thinning,0.902050,1.000000,1.000000,1.000000,0.971511,0.977574,0.974412,0.979019
SmithsonianLeaves,unet,unet,0.001143,0.000000,0.041401,0.027607,0.001611,0.898978,0.416837,0.405365
SmithsonianLeaves,voronoi,voronoi,0.962907,0.751592,1.000000,0.991481,0.972438,0.975951,0.985739,0.995470
SmithsonianLeaves,zhang,zhang,0.912218,1.000000,1.000000,1.000000,0.973938,0.976378,0.977151,0.982616
SmithsonianLeaves,zhangsuen,zhangsuen,0.890774,1.000000,1.000000,1.000000,0.970220,0.977458,0.972428,0.976885
SwedishLeaves,afmm,afmm+tft,0.636176,0.560000,0.853333,0.859302,0.784609,0.978789,0.968906,0.970577
SwedishLeaves,afmm_m1,afmm,0.406492,0.048000,1.000000,0.426690,0.406929,0.904460,0.976937,0.998415
SwedishLeaves,aof,aof,0.057028,0.002667,0.928000,0.062592,0.058003,0.971398,0.981828,0.995041
SwedishLeaves,dsepruning,dsepruning,0.848984,0.941333,1.000000,1.000000,0.964413,0.976031,0.967547,0.975309
SwedishLeaves,guo-hall,guo-hall,0.921423,1.000000,1.000000,1.000000,0.969178,0.965400,0.975385,0.981995
SwedishLeaves,hilditch,hilditch,0.260905,0.208000,0.580444,0.459949,0.292112,0.968694,0.948821,0.949747
SwedishLeaves,hjs,hjs,0.961812,1.000000,1.000000,1.000000,0.972814,0.961643,0.981112,0.993186
SwedishLeaves,k3m,k3m,0.929638,1.000000,1.000000,1.000000,0.964330,0.936252,0.978469,0.988092
SwedishLeaves,kimimaro,kimimaro,0.752629,0.999111,0.997333,1.000000,0.920816,0.982330,0.914890,0.917479
SwedishLeaves,lee,lee,0.867596,1.000000,1.000000,1.000000,0.963302,0.976105,0.965020,0.967548
SwedishLeaves,luwang,luwang,0.919696,1.000000,1.000000,1.000000,0.969373,0.964563,0.975686,0.980867
SwedishLeaves,mahotas,mahotas,0.929152,1.000000,0.999111,1.000000,0.961547,0.934912,0.976531,0.989642
SwedishLeaves,matlab_voronoi,matlab_voronoi,0.211050,0.073778,0.968000,0.225739,0.215031,0.954221,0.979906,0.990443
SwedishLeaves,medial_axis,medial_axis,0.934083,0.434667,1.000000,1.000000,0.965332,0.945278,0.977167,0.992463
SwedishLeaves,spiderskel_dualc,SpiderSkel-DualC,0.968190,1.000000,1.000000,1.000000,0.968203,0.945890,0.980479,0.997715
SwedishLeaves,spiderskel_n8,SpiderSkel-N8,0.968191,1.000000,1.000000,1.000000,0.968204,0.945893,0.980479,0.997715
SwedishLeaves,spiderskel_scaffold,SpiderSkel-Scaffold,0.964465,1.000000,1.000000,1.000000,0.964465,0.935200,0.979347,0.998442
SwedishLeaves,sitk,sitk,0.881847,1.000000,1.000000,1.000000,0.964618,0.970483,0.968252,0.971666
SwedishLeaves,skelite,skelite,0.260408,0.148444,1.000000,0.344112,0.260408,0.336700,0.974983,0.999224
SwedishLeaves,stentiford,stentiford,0.928772,1.000000,0.999111,1.000000,0.965891,0.947029,0.977977,0.986417
SwedishLeaves,thinning,thinning,0.921592,1.000000,1.000000,1.000000,0.969214,0.965764,0.975308,0.981855
SwedishLeaves,unet,unet,0.000168,0.000000,0.014222,0.022308,0.000347,0.919220,0.373614,0.345894
SwedishLeaves,voronoi,voronoi,0.904722,0.816889,0.960000,0.952177,0.916740,0.969252,0.981404,0.991440
SwedishLeaves,zhang,zhang,0.928143,1.000000,1.000000,1.000000,0.970999,0.965755,0.977285,0.982764
SwedishLeaves,zhangsuen,zhangsuen,0.897637,1.000000,1.000000,1.000000,0.966511,0.971519,0.970159,0.973257
Tari56,afmm,afmm+tft,0.656320,0.750000,0.892857,0.910289,0.822890,0.972381,0.962371,0.971957
Tari56,afmm_m1,afmm,0.233304,0.017857,1.000000,0.245399,0.233805,0.927521,0.971989,0.998766
Tari56,aof,aof,0.216049,0.053571,0.982143,0.230056,0.216427,0.965765,0.976061,0.997345
Tari56,dsepruning,dsepruning,0.861786,0.982143,1.000000,1.000000,0.959963,0.969246,0.965520,0.983712
Tari56,guo-hall,guo-hall,0.882097,1.000000,1.000000,1.000000,0.961530,0.966583,0.965913,0.975926
Tari56,hilditch,hilditch,0.253245,0.428571,0.589286,0.583963,0.353452,0.960232,0.877857,0.879817
Tari56,hjs,hjs,0.961365,1.000000,1.000000,1.000000,0.968024,0.962954,0.975611,0.996888
Tari56,k3m,k3m,0.901989,1.000000,1.000000,1.000000,0.960781,0.946740,0.971269,0.986580
Tari56,kimimaro,kimimaro,0.311081,1.000000,1.000000,1.000000,0.817991,0.983300,0.832138,0.837471
Tari56,lee,lee,0.835468,1.000000,1.000000,1.000000,0.955602,0.969794,0.957955,0.967419
Tari56,luwang,luwang,0.886610,1.000000,1.000000,1.000000,0.962022,0.962718,0.967717,0.979379
Tari56,mahotas,mahotas,0.912460,1.000000,1.000000,1.000000,0.958230,0.939295,0.970343,0.989319
Tari56,matlab_voronoi,matlab_voronoi,0.596659,0.446429,1.000000,0.633309,0.611093,0.956258,0.974775,0.992172
Tari56,medial_axis,medial_axis,0.927233,0.750000,1.000000,1.000000,0.963291,0.956122,0.971880,0.993980
Tari56,spiderskel_dualc,SpiderSkel-DualC,0.967354,1.000000,1.000000,1.000000,0.967354,0.961624,0.975187,0.998744
Tari56,spiderskel_n8,SpiderSkel-N8,0.967359,1.000000,1.000000,1.000000,0.967359,0.961637,0.975189,0.998742
Tari56,spiderskel_scaffold,SpiderSkel-Scaffold,0.965896,1.000000,1.000000,1.000000,0.965896,0.956238,0.975106,0.999029
Tari56,sitk,sitk,0.839097,1.000000,1.000000,1.000000,0.953445,0.962394,0.957658,0.968376
Tari56,skelite,skelite,0.573915,0.589286,1.000000,0.711966,0.573915,0.465969,0.968573,0.999494
Tari56,stentiford,stentiford,0.902224,1.000000,1.000000,1.000000,0.961248,0.948120,0.971324,0.986481
Tari56,thinning,thinning,0.884349,1.000000,1.000000,1.000000,0.961598,0.966472,0.966065,0.976150
Tari56,unet,unet,0.000000,0.000000,0.000000,0.019598,0.000000,0.871546,0.520324,0.499201
Tari56,voronoi,voronoi,0.951565,0.910714,1.000000,0.991071,0.960755,0.966662,0.975767,0.995472
Tari56,zhang,zhang,0.899842,1.000000,1.000000,1.000000,0.964451,0.966367,0.969529,0.980343
Tari56,zhangsuen,zhangsuen,0.851529,1.000000,1.000000,1.000000,0.956396,0.965463,0.960260,0.970206
Tetrapod120,afmm,afmm+tft,0.706331,0.358333,0.941667,0.840457,0.805889,0.981043,0.976733,0.980650
Tetrapod120,afmm_m1,afmm,0.092822,0.000000,1.000000,0.096829,0.093134,0.928791,0.982881,0.999273
Tetrapod120,aof,aof,0.026041,0.000000,1.000000,0.026772,0.026145,0.977444,0.986158,0.997710
Tetrapod120,dsepruning,dsepruning,0.864853,0.875000,1.000000,1.000000,0.977604,0.979913,0.981002,0.989792
Tetrapod120,guo-hall,guo-hall,0.873337,1.000000,1.000000,1.000000,0.973316,0.977222,0.975937,0.979766
Tetrapod120,hilditch,hilditch,0.104444,0.183333,0.266667,0.417547,0.130187,0.974068,0.931523,0.932810
Tetrapod120,hjs,hjs,0.965960,1.000000,1.000000,1.000000,0.981530,0.977114,0.986081,0.996325
Tetrapod120,k3m,k3m,0.874774,1.000000,1.000000,1.000000,0.971647,0.960617,0.978831,0.986023
Tetrapod120,kimimaro,kimimaro,0.248235,1.000000,0.991667,1.000000,0.812455,0.990925,0.852954,0.853453
Tetrapod120,lee,lee,0.838744,1.000000,1.000000,1.000000,0.968904,0.980275,0.969434,0.972762
Tetrapod120,luwang,luwang,0.861405,1.000000,1.000000,1.000000,0.972455,0.973995,0.975630,0.980598
Tetrapod120,mahotas,mahotas,0.891253,1.000000,1.000000,1.000000,0.970280,0.953130,0.979562,0.989254
Tetrapod120,matlab_voronoi,matlab_voronoi,0.415128,0.208333,1.000000,0.442220,0.432848,0.970708,0.984922,0.993510
Tetrapod120,medial_axis,medial_axis,0.938358,0.408333,1.000000,1.000000,0.975135,0.961527,0.983145,0.995513
Tetrapod120,spiderskel_dualc,SpiderSkel-DualC,0.979965,1.000000,1.000000,1.000000,0.980145,0.972102,0.985978,0.998569
Tetrapod120,spiderskel_n8,SpiderSkel-N8,0.979965,1.000000,1.000000,1.000000,0.980145,0.972103,0.985978,0.998569
Tetrapod120,spiderskel_scaffold,SpiderSkel-Scaffold,0.978607,1.000000,1.000000,1.000000,0.978607,0.967116,0.985685,0.998829
Tetrapod120,sitk,sitk,0.847186,1.000000,1.000000,1.000000,0.969135,0.975704,0.971166,0.975286
Tetrapod120,skelite,skelite,0.148296,0.033333,1.000000,0.198972,0.148296,0.297900,0.981668,0.999428
Tetrapod120,stentiford,stentiford,0.871804,1.000000,1.000000,1.000000,0.972793,0.966123,0.978525,0.985253
Tetrapod120,thinning,thinning,0.872261,1.000000,1.000000,1.000000,0.973168,0.977251,0.975734,0.979496
Tetrapod120,unet,unet,0.000585,0.000000,0.041667,0.023756,0.001061,0.853352,0.538300,0.532266
Tetrapod120,voronoi,voronoi,0.966297,0.925000,1.000000,0.995833,0.977853,0.978222,0.986262,0.996101
Tetrapod120,zhang,zhang,0.863128,1.000000,1.000000,1.000000,0.973897,0.977373,0.976365,0.981156
Tetrapod120,zhangsuen,zhangsuen,0.848694,1.000000,1.000000,1.000000,0.969978,0.977304,0.971688,0.975514
WH-SYMMAX,afmm,afmm+tft,0.460529,0.572993,0.675182,0.800182,0.616434,0.967391,0.953829,0.963199
WH-SYMMAX,afmm_m1,afmm,0.247423,0.000000,1.000000,0.260606,0.247797,0.921070,0.968259,0.997997
WH-SYMMAX,aof,aof,0.079179,0.000000,0.978102,0.083896,0.079815,0.957982,0.972255,0.996341
WH-SYMMAX,dsepruning,dsepruning,0.786393,0.974453,1.000000,1.000000,0.957027,0.963620,0.963309,0.983486
WH-SYMMAX,guo-hall,guo-hall,0.876045,1.000000,1.000000,1.000000,0.959470,0.959556,0.965266,0.977969
WH-SYMMAX,hilditch,hilditch,0.214232,0.313869,0.489051,0.565995,0.298885,0.952522,0.912225,0.919221
WH-SYMMAX,hjs,hjs,0.954003,1.000000,1.000000,1.000000,0.964281,0.958195,0.972400,0.995668
WH-SYMMAX,k3m,k3m,0.889463,1.000000,1.000000,1.000000,0.956349,0.938256,0.968276,0.985974
WH-SYMMAX,kimimaro,kimimaro,0.202356,1.000000,1.000000,1.000000,0.816940,0.980520,0.863613,0.869773
WH-SYMMAX,lee,lee,0.853542,1.000000,1.000000,1.000000,0.958587,0.961735,0.963544,0.974657
WH-SYMMAX,luwang,luwang,0.871995,1.000000,1.000000,1.000000,0.958278,0.954117,0.965570,0.979446
WH-SYMMAX,mahotas,mahotas,0.898794,1.000000,1.000000,1.000000,0.953386,0.931159,0.966745,0.988175
WH-SYMMAX,matlab_voronoi,matlab_voronoi,0.543477,0.317518,0.985401,0.579464,0.554394,0.950126,0.973115,0.991917
WH-SYMMAX,medial_axis,medial_axis,0.940031,0.740876,1.000000,1.000000,0.959580,0.948912,0.969419,0.995726
WH-SYMMAX,spiderskel_dualc,SpiderSkel-DualC,0.963125,1.000000,1.000000,1.000000,0.963167,0.956373,0.971581,0.998508
WH-SYMMAX,spiderskel_n8,SpiderSkel-N8,0.963134,1.000000,1.000000,1.000000,0.963176,0.956400,0.971583,0.998508
WH-SYMMAX,spiderskel_scaffold,SpiderSkel-Scaffold,0.962463,1.000000,1.000000,1.000000,0.962463,0.953560,0.971576,0.998739
WH-SYMMAX,sitk,sitk,0.853252,1.000000,1.000000,1.000000,0.956235,0.954174,0.963046,0.975818
WH-SYMMAX,skelite,skelite,0.344570,0.167883,1.000000,0.422981,0.344570,0.499421,0.964689,0.999183
WH-SYMMAX,stentiford,stentiford,0.886397,1.000000,0.996350,1.000000,0.953340,0.940104,0.968232,0.985383
WH-SYMMAX,thinning,thinning,0.870554,1.000000,1.000000,1.000000,0.959046,0.959541,0.964708,0.977151
WH-SYMMAX,unet,unet,0.000044,0.000000,0.003650,0.019611,0.000071,0.857845,0.528590,0.509535
WH-SYMMAX,voronoi,voronoi,0.869444,0.832117,0.992701,0.919100,0.883822,0.959753,0.972340,0.994582
WH-SYMMAX,zhang,zhang,0.878068,1.000000,1.000000,1.000000,0.960310,0.958607,0.966666,0.979695
WH-SYMMAX,zhangsuen,zhangsuen,0.861622,1.000000,1.000000,1.000000,0.957490,0.956622,0.963799,0.975960
CHASE_DB1,afmm,afmm+tft,0.017873,0.035714,0.246032,0.389831,0.183579,0.869156,0.868564,0.931361
CHASE_DB1,afmm_m1,afmm,0.691079,0.607143,0.858631,0.949157,0.772827,0.843277,0.881915,0.984425
CHASE_DB1,aof,aof,0.043999,0.000000,0.252154,0.206658,0.092751,0.858874,0.885128,0.970866
CHASE_DB1,dsepruning,dsepruning,0.156868,0.500000,0.695833,0.911485,0.695812,0.845979,0.880342,0.982787
CHASE_DB1,guo-hall,guo-hall,0.768464,1.000000,0.977679,1.000000,0.835002,0.845629,0.883499,0.978550
CHASE_DB1,hilditch,hilditch,0.056010,0.000000,0.516771,0.508772,0.254047,0.814945,0.792080,0.826432
CHASE_DB1,hjs,hjs,0.608697,1.000000,1.000000,1.000000,0.851572,0.844971,0.881594,0.986399
CHASE_DB1,k3m,k3m,0.551195,1.000000,0.993552,1.000000,0.825945,0.785260,0.875349,0.986736
CHASE_DB1,kimimaro,kimimaro,0.000000,0.000000,0.587513,1.000000,0.035186,0.956740,0.480363,0.495553
CHASE_DB1,lee,lee,0.692638,1.000000,1.000000,1.000000,0.854550,0.846277,0.884060,0.980131
CHASE_DB1,luwang,luwang,0.756577,1.000000,1.000000,1.000000,0.847103,0.828877,0.880739,0.985752
CHASE_DB1,mahotas,mahotas,0.799543,1.000000,1.000000,1.000000,0.826738,0.781549,0.871140,0.988071
CHASE_DB1,matlab_voronoi,matlab_voronoi,0.165182,0.000000,0.410374,0.368775,0.227099,0.820423,0.883527,0.952227
CHASE_DB1,medial_axis,medial_axis,0.790034,0.500000,1.000000,1.000000,0.849741,0.841816,0.880161,0.984999
CHASE_DB1,spiderskel_dualc,SpiderSkel-DualC,0.851164,1.000000,1.000000,1.000000,0.851164,0.843934,0.881232,0.999321
CHASE_DB1,spiderskel_n8,SpiderSkel-N8,0.851198,1.000000,1.000000,1.000000,0.851198,0.844027,0.881235,0.999321
CHASE_DB1,spiderskel_scaffold,SpiderSkel-Scaffold,0.852134,1.000000,1.000000,1.000000,0.852134,0.839938,0.882930,0.999482
CHASE_DB1,sitk,sitk,0.222697,1.000000,1.000000,1.000000,0.837286,0.809066,0.875783,0.984254
CHASE_DB1,skelite,skelite,0.549815,0.000000,0.982143,0.690906,0.558697,0.760398,0.863148,0.998738
CHASE_DB1,stentiford,stentiford,0.359143,1.000000,0.989087,1.000000,0.822276,0.785610,0.875373,0.986189
CHASE_DB1,thinning,thinning,0.779617,1.000000,0.986607,1.000000,0.842643,0.845606,0.883470,0.978675
CHASE_DB1,unet,unet,0.000018,0.000000,0.041270,0.122709,0.014960,0.478187,0.817673,0.892519
CHASE_DB1,voronoi,voronoi,0.183517,0.071429,0.361990,0.446312,0.255419,0.841650,0.881328,0.985833
CHASE_DB1,zhang,zhang,0.752945,1.000000,0.995536,1.000000,0.851374,0.844856,0.885102,0.981537
CHASE_DB1,zhangsuen,zhangsuen,0.513833,1.000000,1.000000,1.000000,0.846883,0.830172,0.880317,0.984220
DRIVE,afmm,afmm+tft,0.000407,0.000000,0.066667,0.165412,0.025308,0.813811,0.778201,0.838288
DRIVE,afmm_m1,afmm,0.404975,0.000000,0.708889,0.915171,0.564680,0.697884,0.804415,0.955576
DRIVE,aof,aof,0.000023,0.000000,0.033333,0.110060,0.018293,0.813323,0.807136,0.879980
DRIVE,dsepruning,dsepruning,0.001009,0.066667,0.211111,0.530860,0.176295,0.730967,0.791814,0.932484
DRIVE,guo-hall,guo-hall,0.675568,1.000000,0.977778,1.000000,0.739236,0.696291,0.802457,0.952292
DRIVE,hilditch,hilditch,0.106581,0.000000,0.536332,0.501044,0.247147,0.635565,0.749403,0.862276
DRIVE,hjs,hjs,0.124266,1.000000,1.000000,1.000000,0.753305,0.703105,0.805195,0.956208
DRIVE,k3m,k3m,0.472787,1.000000,1.000000,1.000000,0.716399,0.598525,0.789390,0.975207
DRIVE,kimimaro,kimimaro,0.000000,0.000000,0.529190,1.000000,0.016494,0.958868,0.348296,0.349321
DRIVE,lee,lee,0.638830,1.000000,1.000000,1.000000,0.758616,0.696319,0.805736,0.954501
DRIVE,luwang,luwang,0.675320,1.000000,0.974269,1.000000,0.715681,0.646878,0.793740,0.974067
DRIVE,mahotas,mahotas,0.591729,1.000000,0.922222,1.000000,0.655461,0.591562,0.783793,0.977758
DRIVE,matlab_voronoi,matlab_voronoi,0.000187,0.000000,0.072222,0.181405,0.029345,0.716461,0.809203,0.893201
DRIVE,medial_axis,medial_axis,0.741792,0.066667,1.000000,1.000000,0.747845,0.685559,0.796989,0.964105
DRIVE,spiderskel_dualc,SpiderSkel-DualC,0.752870,1.000000,1.000000,1.000000,0.752870,0.692620,0.800853,0.991665
DRIVE,spiderskel_n8,SpiderSkel-N8,0.753155,1.000000,1.000000,1.000000,0.753155,0.693267,0.800876,0.991664
DRIVE,spiderskel_scaffold,SpiderSkel-Scaffold,0.752922,1.000000,1.000000,1.000000,0.752922,0.688285,0.801815,0.991619
DRIVE,sitk,sitk,0.327594,1.000000,0.974269,1.000000,0.706169,0.625553,0.789947,0.974940
DRIVE,skelite,skelite,0.489368,0.000000,1.000000,0.719112,0.489368,0.539804,0.773241,0.996975
DRIVE,stentiford,stentiford,0.312033,1.000000,1.000000,1.000000,0.716304,0.597825,0.789242,0.974829
DRIVE,thinning,thinning,0.681083,1.000000,0.983158,1.000000,0.743854,0.696463,0.802778,0.951765
DRIVE,unet,unet,0.000000,0.000000,0.033333,0.129900,0.016569,0.509830,0.754444,0.834821
DRIVE,voronoi,voronoi,0.002073,0.000000,0.146667,0.212933,0.046889,0.738092,0.805001,0.933247
DRIVE,zhang,zhang,0.673602,1.000000,0.983158,1.000000,0.746254,0.693896,0.806706,0.954376
DRIVE,zhangsuen,zhangsuen,0.416463,1.000000,0.974269,1.000000,0.716756,0.649964,0.794156,0.972150
STARE,afmm,afmm+tft,0.001049,0.000000,0.061844,0.255977,0.042882,0.824796,0.809660,0.877624
STARE,afmm_m1,afmm,0.345980,0.305556,0.595854,0.895438,0.641281,0.750793,0.831801,0.964207
STARE,aof,aof,0.001907,0.000000,0.066232,0.179027,0.037245,0.824903,0.833049,0.912510
STARE,dsepruning,dsepruning,0.005168,0.111111,0.302048,0.632696,0.341790,0.777084,0.819970,0.945238
STARE,guo-hall,guo-hall,0.749253,1.000000,0.999008,1.000000,0.789219,0.749480,0.831040,0.960246
STARE,hilditch,hilditch,0.121947,0.000000,0.702744,0.672111,0.368203,0.697500,0.762040,0.843163
STARE,hjs,hjs,0.237013,1.000000,1.000000,1.000000,0.786336,0.754666,0.832274,0.964700
STARE,k3m,k3m,0.418976,1.000000,1.000000,1.000000,0.754497,0.660756,0.819153,0.978025
STARE,kimimaro,kimimaro,0.000000,0.000000,0.757682,1.000000,0.050712,0.944876,0.448979,0.463729
STARE,lee,lee,0.615401,1.000000,1.000000,1.000000,0.792416,0.750014,0.834100,0.961525
STARE,luwang,luwang,0.707533,1.000000,0.993827,1.000000,0.765767,0.706331,0.823178,0.978746
STARE,mahotas,mahotas,0.706700,1.000000,0.996032,1.000000,0.745130,0.654767,0.813535,0.982369
STARE,matlab_voronoi,matlab_voronoi,0.018264,0.000000,0.120991,0.291781,0.081740,0.741558,0.836211,0.921070
STARE,medial_axis,medial_axis,0.777569,0.222222,1.000000,1.000000,0.784553,0.744841,0.826865,0.969620
STARE,spiderskel_dualc,SpiderSkel-DualC,0.786909,1.000000,1.000000,1.000000,0.786909,0.747038,0.828978,0.994253
STARE,spiderskel_n8,SpiderSkel-N8,0.787027,1.000000,1.000000,1.000000,0.787027,0.747316,0.828986,0.994253
STARE,spiderskel_scaffold,SpiderSkel-Scaffold,0.786824,1.000000,1.000000,1.000000,0.786824,0.742109,0.829919,0.994251
STARE,sitk,sitk,0.322000,1.000000,0.993827,1.000000,0.756617,0.686026,0.819407,0.978402
STARE,skelite,skelite,0.606711,0.000000,0.959877,0.872860,0.621303,0.608090,0.803063,0.998226
STARE,stentiford,stentiford,0.292154,1.000000,1.000000,1.000000,0.754605,0.660923,0.819225,0.976898
STARE,thinning,thinning,0.741731,1.000000,0.995922,1.000000,0.786680,0.749366,0.830994,0.960395
STARE,unet,unet,0.000148,0.000000,0.033614,0.171315,0.021408,0.490129,0.777880,0.858634
STARE,voronoi,voronoi,0.012389,0.000000,0.187879,0.338102,0.100795,0.767009,0.830150,0.954318
STARE,zhang,zhang,0.681240,1.000000,0.985129,1.000000,0.780161,0.747768,0.834507,0.962615
STARE,zhangsuen,zhangsuen,0.385125,1.000000,0.993827,1.000000,0.766921,0.710011,0.823635,0.976445
CrackForest,afmm,afmm+tft,0.012807,0.058252,0.080097,0.230662,0.060415,0.802792,0.731717,0.791511
CrackForest,afmm_m1,afmm,0.566646,0.737864,0.781553,0.923184,0.663991,0.709674,0.808865,0.946013
CrackForest,aof,aof,0.014144,0.000000,0.089806,0.120443,0.026325,0.759146,0.815047,0.893400
CrackForest,dsepruning,dsepruning,0.300938,0.660194,0.665049,0.849759,0.569251,0.714541,0.797551,0.943083
CrackForest,guo-hall,guo-hall,0.744548,1.000000,1.000000,1.000000,0.754061,0.707341,0.806985,0.943121
CrackForest,hilditch,hilditch,0.255893,0.339806,0.721797,0.698287,0.417051,0.658335,0.751366,0.797874
CrackForest,hjs,hjs,0.692617,1.000000,1.000000,1.000000,0.756369,0.707602,0.811044,0.945520
CrackForest,k3m,k3m,0.670837,1.000000,1.000000,1.000000,0.725210,0.620196,0.802616,0.953631
CrackForest,kimimaro,kimimaro,0.298744,0.796117,0.864861,1.000000,0.554333,0.737026,0.780508,0.901002
CrackForest,lee,lee,0.715004,1.000000,1.000000,1.000000,0.757750,0.710207,0.810542,0.943859
CrackForest,luwang,luwang,0.729265,1.000000,1.000000,1.000000,0.746187,0.676580,0.807980,0.953074
CrackForest,mahotas,mahotas,0.706525,1.000000,1.000000,1.000000,0.711081,0.603681,0.792101,0.964881
CrackForest,matlab_voronoi,matlab_voronoi,0.117000,0.077670,0.280259,0.353914,0.153066,0.677394,0.813700,0.878801
CrackForest,medial_axis,medial_axis,0.742520,0.970874,1.000000,1.000000,0.744146,0.696377,0.799354,0.958742
CrackForest,spiderskel_dualc,SpiderSkel-DualC,0.751179,1.000000,1.000000,1.000000,0.751179,0.702179,0.806010,0.997753
CrackForest,spiderskel_n8,SpiderSkel-N8,0.751195,1.000000,1.000000,1.000000,0.751195,0.702220,0.806015,0.997756
CrackForest,spiderskel_scaffold,SpiderSkel-Scaffold,0.751410,1.000000,1.000000,1.000000,0.751410,0.695316,0.808159,0.997928
CrackForest,sitk,sitk,0.638570,1.000000,1.000000,1.000000,0.733566,0.651164,0.802092,0.955529
CrackForest,skelite,skelite,0.595464,0.621359,0.980583,0.917428,0.603079,0.511751,0.775702,0.995508
CrackForest,stentiford,stentiford,0.672015,1.000000,1.000000,1.000000,0.721791,0.613720,0.800687,0.955414
CrackForest,thinning,thinning,0.741258,1.000000,1.000000,1.000000,0.754216,0.707688,0.807053,0.943222
CrackForest,unet,unet,0.012249,0.000000,0.086731,0.148341,0.027567,0.495003,0.766257,0.867111
CrackForest,voronoi,voronoi,0.113056,0.087379,0.238026,0.371742,0.152330,0.710227,0.808011,0.941152
CrackForest,zhang,zhang,0.745907,1.000000,1.000000,1.000000,0.760457,0.707173,0.814422,0.942032
CrackForest,zhangsuen,zhangsuen,0.694198,1.000000,1.000000,1.000000,0.747875,0.680624,0.808638,0.950411
DeepGlobe,afmm,afmm+tft,0.253883,0.465191,0.640779,0.817926,0.583102,0.912938,0.920348,0.969544
DeepGlobe,afmm_m1,afmm,0.832551,0.752244,0.977299,0.938458,0.848941,0.904905,0.927758,0.994354
DeepGlobe,aof,aof,0.531750,0.315380,0.942616,0.694167,0.618130,0.908379,0.929249,0.992547
DeepGlobe,dsepruning,dsepruning,0.671859,0.868342,0.883532,0.964102,0.854542,0.909197,0.927047,0.992651
DeepGlobe,guo-hall,guo-hall,0.861308,1.000000,0.998969,1.000000,0.911361,0.908994,0.928640,0.989453
DeepGlobe,hilditch,hilditch,0.241714,0.276880,0.644947,0.612695,0.393133,0.894060,0.743237,0.746726
DeepGlobe,hjs,hjs,0.842813,1.000000,1.000000,1.000000,0.911617,0.908351,0.928555,0.996624
DeepGlobe,k3m,k3m,0.853270,1.000000,0.999947,1.000000,0.901589,0.879278,0.925377,0.992583
DeepGlobe,kimimaro,kimimaro,0.235253,0.569719,0.785158,1.000000,0.498492,0.931429,0.801140,0.848379
DeepGlobe,lee,lee,0.744153,1.000000,0.999894,1.000000,0.913602,0.909501,0.930310,0.989381
DeepGlobe,luwang,luwang,0.844256,0.998604,0.997037,0.999495,0.906672,0.899407,0.927789,0.991954
DeepGlobe,mahotas,mahotas,0.884333,1.000000,0.999078,1.000000,0.896485,0.875703,0.921217,0.993991
DeepGlobe,matlab_voronoi,matlab_voronoi,0.677426,0.552563,0.952650,0.845763,0.758949,0.894724,0.931531,0.976362
DeepGlobe,medial_axis,medial_axis,0.883747,0.880112,1.000000,1.000000,0.909680,0.905928,0.926841,0.994435
DeepGlobe,spiderskel_dualc,SpiderSkel-DualC,0.911141,1.000000,1.000000,1.000000,0.911141,0.908476,0.927830,0.999780
DeepGlobe,spiderskel_n8,SpiderSkel-N8,0.911155,1.000000,1.000000,1.000000,0.911155,0.908498,0.927831,0.999780
DeepGlobe,spiderskel_scaffold,SpiderSkel-Scaffold,0.911304,1.000000,1.000000,1.000000,0.911304,0.906952,0.928394,0.999840
DeepGlobe,sitk,sitk,0.772361,1.000000,0.998578,1.000000,0.903511,0.890436,0.925721,0.991821
DeepGlobe,skelite,skelite,0.778562,0.555556,0.999402,0.888592,0.778770,0.825929,0.914618,0.999577
DeepGlobe,stentiford,stentiford,0.772348,1.000000,0.991908,1.000000,0.893101,0.878518,0.923598,0.989920
DeepGlobe,thinning,thinning,0.861603,1.000000,0.999694,1.000000,0.912030,0.908993,0.928643,0.989450
DeepGlobe,unet,unet,0.152817,0.147217,0.496372,0.566306,0.314753,0.425544,0.885888,0.956371
DeepGlobe,voronoi,voronoi,0.802882,0.882505,0.964114,0.984961,0.883589,0.905421,0.926717,0.997374
DeepGlobe,zhang,zhang,0.871223,1.000000,0.998716,1.000000,0.912525,0.908516,0.930559,0.990900
DeepGlobe,zhangsuen,zhangsuen,0.809048,0.998005,0.996438,0.999373,0.906480,0.899977,0.927612,0.991192
MassachusettsRoadsDataset,afmm,afmm+tft,0.053783,0.155172,0.448816,0.785327,0.506087,0.869904,0.874049,0.954810
MassachusettsRoadsDataset,afmm_m1,afmm,0.817477,0.620690,0.977682,1.000000,0.830197,0.861930,0.882841,0.998904
MassachusettsRoadsDataset,aof,aof,0.803424,0.206897,0.983963,0.967442,0.813079,0.862829,0.887530,0.997221
MassachusettsRoadsDataset,dsepruning,dsepruning,0.189355,0.258621,0.569137,0.925102,0.643079,0.862502,0.878366,0.994413
MassachusettsRoadsDataset,guo-hall,guo-hall,0.785661,1.000000,0.985564,1.000000,0.841457,0.863169,0.886661,0.995987
MassachusettsRoadsDataset,hilditch,hilditch,0.159341,0.000000,0.624512,0.639960,0.343202,0.836751,0.776134,0.804912
MassachusettsRoadsDataset,hjs,hjs,0.843859,1.000000,1.000000,1.000000,0.848560,0.862542,0.882499,0.999561
MassachusettsRoadsDataset,k3m,k3m,0.724881,1.000000,0.983429,1.000000,0.823598,0.805903,0.885171,0.997339
MassachusettsRoadsDataset,kimimaro,kimimaro,0.000000,0.051724,0.731608,1.000000,0.095783,0.935027,0.580657,0.629468
MassachusettsRoadsDataset,lee,lee,0.710945,1.000000,0.986303,1.000000,0.843303,0.863047,0.888170,0.996672
MassachusettsRoadsDataset,luwang,luwang,0.760304,1.000000,0.979981,1.000000,0.834793,0.856408,0.886503,0.996552
MassachusettsRoadsDataset,mahotas,mahotas,0.767163,1.000000,0.984127,1.000000,0.820035,0.803963,0.881244,0.998529
MassachusettsRoadsDataset,matlab_voronoi,matlab_voronoi,0.589565,0.034483,0.973905,0.781743,0.648706,0.833910,0.891127,0.972593
MassachusettsRoadsDataset,medial_axis,medial_axis,0.847447,0.017241,1.000000,1.000000,0.847447,0.860367,0.881778,0.999768
MassachusettsRoadsDataset,spiderskel_dualc,SpiderSkel-DualC,0.848099,1.000000,1.000000,1.000000,0.848099,0.861729,0.882192,0.999861
MassachusettsRoadsDataset,spiderskel_n8,SpiderSkel-N8,0.848137,1.000000,1.000000,1.000000,0.848137,0.861862,0.882192,0.999861
MassachusettsRoadsDataset,spiderskel_scaffold,SpiderSkel-Scaffold,0.851040,1.000000,1.000000,1.000000,0.851040,0.861396,0.885112,0.999923
MassachusettsRoadsDataset,sitk,sitk,0.487115,1.000000,0.985728,1.000000,0.833453,0.833639,0.886007,0.996389
MassachusettsRoadsDataset,skelite,skelite,0.794002,0.413793,1.000000,0.958589,0.794002,0.785719,0.881769,0.999867
MassachusettsRoadsDataset,stentiford,stentiford,0.594129,1.000000,0.983429,1.000000,0.823748,0.805506,0.885276,0.996662
MassachusettsRoadsDataset,thinning,thinning,0.777921,1.000000,0.985564,1.000000,0.841469,0.863173,0.886661,0.995980
MassachusettsRoadsDataset,unet,unet,0.000041,0.000000,0.045874,0.202810,0.025120,0.602993,0.715967,0.747125
MassachusettsRoadsDataset,voronoi,voronoi,0.752264,0.310345,0.995211,0.975555,0.827568,0.859209,0.886860,0.998183
MassachusettsRoadsDataset,zhang,zhang,0.769961,1.000000,0.980966,1.000000,0.837891,0.862063,0.887283,0.996286
MassachusettsRoadsDataset,zhangsuen,zhangsuen,0.728710,1.000000,0.979981,1.000000,0.834924,0.857076,0.886452,0.996021
DIBCO_D0,afmm,afmm+tft,0.000000,0.000000,0.000000,0.709670,0.369115,0.881475,0.762903,0.792822
DIBCO_D0,afmm_m1,afmm,0.619027,0.360825,0.812296,0.992771,0.817722,0.820257,0.872946,0.976659
DIBCO_D0,aof,aof,0.320252,0.000000,0.692855,0.603680,0.449945,0.828641,0.876362,0.969384
DIBCO_D0,dsepruning,dsepruning,0.001123,0.000000,0.033470,0.776434,0.373543,0.867105,0.799982,0.868602
DIBCO_D0,guo-hall,guo-hall,0.710976,1.000000,0.998842,1.000000,0.833933,0.831055,0.874789,0.965527
DIBCO_D0,hilditch,hilditch,0.133153,0.000000,0.638648,0.687388,0.374912,0.794311,0.798939,0.798172
DIBCO_D0,hjs,hjs,0.745763,1.000000,0.999944,1.000000,0.832101,0.826222,0.874951,0.980277
DIBCO_D0,k3m,k3m,0.647410,1.000000,1.000000,1.000000,0.810834,0.758946,0.869764,0.974867
DIBCO_D0,kimimaro,kimimaro,0.018659,0.000000,0.563017,1.000000,0.390492,0.883554,0.753645,0.804463
DIBCO_D0,lee,lee,0.567074,1.000000,0.998640,1.000000,0.836243,0.836723,0.875380,0.958758
DIBCO_D0,luwang,luwang,0.465837,0.670103,0.669997,0.995282,0.818828,0.806538,0.873761,0.975229
DIBCO_D0,mahotas,mahotas,0.762538,1.000000,0.999627,1.000000,0.795883,0.743947,0.858503,0.985801
DIBCO_D0,matlab_voronoi,matlab_voronoi,0.440045,0.000000,0.661376,0.869384,0.700072,0.768512,0.877293,0.948088
DIBCO_D0,medial_axis,medial_axis,0.613815,0.216495,0.998915,1.000000,0.827583,0.823323,0.870640,0.975560
DIBCO_D0,spiderskel_dualc,SpiderSkel-DualC,0.828768,1.000000,1.000000,1.000000,0.828768,0.821088,0.872355,0.998287
DIBCO_D0,spiderskel_n8,SpiderSkel-N8,0.828883,1.000000,1.000000,1.000000,0.828883,0.821295,0.872383,0.998284
DIBCO_D0,spiderskel_scaffold,SpiderSkel-Scaffold,0.826442,1.000000,1.000000,1.000000,0.826442,0.813124,0.871502,0.999112
DIBCO_D0,sitk,sitk,0.297936,1.000000,0.999633,1.000000,0.810596,0.785530,0.861546,0.958739
DIBCO_D0,skelite,skelite,0.709491,0.000000,0.979381,0.934687,0.723541,0.705226,0.850678,0.998694
DIBCO_D0,stentiford,stentiford,0.373961,1.000000,1.000000,1.000000,0.811200,0.761635,0.868556,0.971090
DIBCO_D0,thinning,thinning,0.699414,1.000000,0.996392,1.000000,0.831463,0.831078,0.874196,0.966541
DIBCO_D0,unet,unet,0.014879,0.000000,0.054138,0.408737,0.124031,0.497580,0.773265,0.833505
DIBCO_D0,voronoi,voronoi,0.353683,0.061856,0.469781,0.965285,0.775755,0.823214,0.873563,0.976504
DIBCO_D0,zhang,zhang,0.683992,1.000000,0.997032,1.000000,0.837325,0.829741,0.880910,0.965607
DIBCO_D0,zhangsuen,zhangsuen,0.273174,0.639175,0.639069,0.994835,0.818934,0.814535,0.871620,0.963235


==> anc/robustness_per_category.csv <==
axis,severity,category,method,srqs_degraded,delta_vs_clean
dilate,mild,Crack & road,guo-hall,0.827588,+0.032539
dilate,mild,Crack & road,hjs,0.887946,+0.091841
dilate,mild,Crack & road,mahotas,0.830203,+0.043275
dilate,mild,Crack & road,medial_axis,0.878920,+0.056025
dilate,mild,Crack & road,spiderskel_dualc,0.891284,+0.053702
dilate,mild,Crack & road,spiderskel_n8,0.891324,+0.053710
dilate,mild,Crack & road,spiderskel_scaffold,0.892364,+0.053715
dilate,mild,Crack & road,thinning,0.826281,+0.034843
dilate,mild,Crack & road,zhang,0.835139,+0.039553
dilate,mild,Document bin.,guo-hall,0.607674,-0.103303
dilate,mild,Document bin.,hjs,0.885850,+0.094547
dilate,mild,Document bin.,mahotas,0.693576,-0.068962
dilate,mild,Document bin.,medial_axis,0.710549,+0.096734
dilate,mild,Document bin.,spiderskel_dualc,0.888790,+0.060022
dilate,mild,Document bin.,spiderskel_n8,0.889359,+0.060476
dilate,mild,Document bin.,spiderskel_scaffold,0.890794,+0.064352
dilate,mild,Document bin.,thinning,0.602072,-0.097342
dilate,mild,Document bin.,zhang,0.630237,-0.053755
dilate,mild,Retinal vessel,guo-hall,0.679296,-0.051799
dilate,mild,Retinal vessel,hjs,0.860507,+0.528636
dilate,mild,Retinal vessel,mahotas,0.661806,-0.037518
dilate,mild,Retinal vessel,medial_axis,0.811586,+0.041787
dilate,mild,Retinal vessel,spiderskel_dualc,0.860954,+0.063973
dilate,mild,Retinal vessel,spiderskel_n8,0.861152,+0.064026
dilate,mild,Retinal vessel,spiderskel_scaffold,0.862515,+0.065221
dilate,mild,Retinal vessel,thinning,0.687052,-0.047092
dilate,mild,Retinal vessel,zhang,0.653087,-0.049509
dilate,mild,Shape matching,guo-hall,0.884643,-0.005516
dilate,mild,Shape matching,hjs,0.961333,+0.004965
dilate,mild,Shape matching,mahotas,0.913276,-0.001554
dilate,mild,Shape matching,medial_axis,0.923866,+0.001429
dilate,mild,Shape matching,spiderskel_dualc,0.969596,+0.004679
dilate,mild,Shape matching,spiderskel_n8,0.969640,+0.004716
dilate,mild,Shape matching,spiderskel_scaffold,0.969738,+0.007264
dilate,mild,Shape matching,thinning,0.883794,-0.005117
dilate,mild,Shape matching,zhang,0.896440,+0.002267
dilate,moderate,Crack & road,guo-hall,0.821580,+0.026531
dilate,moderate,Crack & road,hjs,0.924353,+0.128248
dilate,moderate,Crack & road,mahotas,0.873989,+0.087061
dilate,moderate,Crack & road,medial_axis,0.914512,+0.091617
dilate,moderate,Crack & road,spiderskel_dualc,0.933734,+0.096152
dilate,moderate,Crack & road,spiderskel_n8,0.933756,+0.096142
dilate,moderate,Crack & road,spiderskel_scaffold,0.935413,+0.096764
dilate,moderate,Crack & road,thinning,0.821243,+0.029805
dilate,moderate,Crack & road,zhang,0.855256,+0.059671
dilate,moderate,Document bin.,guo-hall,0.637422,-0.073555
dilate,moderate,Document bin.,hjs,0.919812,+0.128508
dilate,moderate,Document bin.,mahotas,0.745631,-0.016907
dilate,moderate,Document bin.,medial_axis,0.786403,+0.172588
dilate,moderate,Document bin.,spiderskel_dualc,0.941781,+0.113013
dilate,moderate,Document bin.,spiderskel_n8,0.942063,+0.113180
dilate,moderate,Document bin.,spiderskel_scaffold,0.942425,+0.115983
dilate,moderate,Document bin.,thinning,0.638718,-0.060696
dilate,moderate,Document bin.,zhang,0.691454,+0.007461
dilate,moderate,Retinal vessel,guo-hall,0.710831,-0.020264
dilate,moderate,Retinal vessel,hjs,0.916926,+0.585055
dilate,moderate,Retinal vessel,mahotas,0.733470,+0.034146
dilate,moderate,Retinal vessel,medial_axis,0.884531,+0.114733
dilate,moderate,Retinal vessel,spiderskel_dualc,0.925424,+0.128444
dilate,moderate,Retinal vessel,spiderskel_n8,0.925678,+0.128552
dilate,moderate,Retinal vessel,spiderskel_scaffold,0.926335,+0.129041
dilate,moderate,Retinal vessel,thinning,0.743264,+0.009120
dilate,moderate,Retinal vessel,zhang,0.744653,+0.042057
dilate,moderate,Shape matching,guo-hall,0.874412,-0.015747
dilate,moderate,Shape matching,hjs,0.965582,+0.009214
dilate,moderate,Shape matching,mahotas,0.920635,+0.005805
dilate,moderate,Shape matching,medial_axis,0.929213,+0.006777
dilate,moderate,Shape matching,spiderskel_dualc,0.975763,+0.010846
dilate,moderate,Shape matching,spiderskel_n8,0.975785,+0.010861
dilate,moderate,Shape matching,spiderskel_scaffold,0.975866,+0.013391
dilate,moderate,Shape matching,thinning,0.873972,-0.014938
dilate,moderate,Shape matching,zhang,0.900481,+0.006308
dilate,severe,Crack & road,guo-hall,0.823813,+0.028764
dilate,severe,Crack & road,hjs,0.938368,+0.142263
dilate,severe,Crack & road,mahotas,0.888551,+0.101623
dilate,severe,Crack & road,medial_axis,0.931733,+0.108838
dilate,severe,Crack & road,spiderskel_dualc,0.952092,+0.114510
dilate,severe,Crack & road,spiderskel_n8,0.952113,+0.114499
dilate,severe,Crack & road,spiderskel_scaffold,0.952420,+0.113771
dilate,severe,Crack & road,thinning,0.824006,+0.032569
dilate,severe,Crack & road,zhang,0.872664,+0.077078
dilate,severe,Document bin.,guo-hall,0.705491,-0.005486
dilate,severe,Document bin.,hjs,0.926975,+0.135671
dilate,severe,Document bin.,mahotas,0.803820,+0.041282
dilate,severe,Document bin.,medial_axis,0.799426,+0.185611
dilate,severe,Document bin.,spiderskel_dualc,0.960412,+0.131644
dilate,severe,Document bin.,spiderskel_n8,0.960580,+0.131698
dilate,severe,Document bin.,spiderskel_scaffold,0.960819,+0.134376
dilate,severe,Document bin.,thinning,0.709214,+0.009800
dilate,severe,Document bin.,zhang,0.777479,+0.093486
dilate,severe,Retinal vessel,guo-hall,0.684176,-0.046919
dilate,severe,Retinal vessel,hjs,0.932271,+0.600400
dilate,severe,Retinal vessel,mahotas,0.678976,-0.020348
dilate,severe,Retinal vessel,medial_axis,0.895389,+0.125590
dilate,severe,Retinal vessel,spiderskel_dualc,0.947965,+0.150984
dilate,severe,Retinal vessel,spiderskel_n8,0.948143,+0.151016
dilate,severe,Retinal vessel,spiderskel_scaffold,0.948399,+0.151105
dilate,severe,Retinal vessel,thinning,0.684471,-0.049672
dilate,severe,Retinal vessel,zhang,0.761988,+0.059392
dilate,severe,Shape matching,guo-hall,0.863293,-0.026866
dilate,severe,Shape matching,hjs,0.966485,+0.010118
dilate,severe,Shape matching,mahotas,0.925913,+0.011083
dilate,severe,Shape matching,medial_axis,0.929837,+0.007400
dilate,severe,Shape matching,spiderskel_dualc,0.979120,+0.014204
dilate,severe,Shape matching,spiderskel_n8,0.979131,+0.014207
dilate,severe,Shape matching,spiderskel_scaffold,0.979143,+0.016668
dilate,severe,Shape matching,thinning,0.862243,-0.026668
dilate,severe,Shape matching,zhang,0.900625,+0.006452
perturb,mild,Crack & road,guo-hall,0.796483,+0.001434
perturb,mild,Crack & road,hjs,0.802085,+0.005981
perturb,mild,Crack & road,mahotas,0.786798,-0.000130
perturb,mild,Crack & road,medial_axis,0.823602,+0.000708
perturb,mild,Crack & road,spiderskel_dualc,0.837875,+0.000293
perturb,mild,Crack & road,spiderskel_n8,0.837904,+0.000290
perturb,mild,Crack & road,spiderskel_scaffold,0.838617,-0.000032
perturb,mild,Crack & road,thinning,0.793190,+0.001752
perturb,mild,Crack & road,zhang,0.795586,+0.000000
perturb,mild,Document bin.,guo-hall,0.712871,+0.001895
perturb,mild,Document bin.,hjs,0.787546,-0.003757
perturb,mild,Document bin.,mahotas,0.759700,-0.002838
perturb,mild,Document bin.,medial_axis,0.623689,+0.009874
perturb,mild,Document bin.,spiderskel_dualc,0.828576,-0.000192
perturb,mild,Document bin.,spiderskel_n8,0.828692,-0.000191
perturb,mild,Document bin.,spiderskel_scaffold,0.825988,-0.000454
perturb,mild,Document bin.,thinning,0.696866,-0.002548
perturb,mild,Document bin.,zhang,0.683676,-0.000316
perturb,mild,Retinal vessel,guo-hall,0.732125,+0.001030
perturb,mild,Retinal vessel,hjs,0.334220,+0.002349
perturb,mild,Retinal vessel,mahotas,0.710080,+0.010756
perturb,mild,Retinal vessel,medial_axis,0.766332,-0.003466
perturb,mild,Retinal vessel,spiderskel_dualc,0.796995,+0.000015
perturb,mild,Retinal vessel,spiderskel_n8,0.797141,+0.000015
perturb,mild,Retinal vessel,spiderskel_scaffold,0.797067,-0.000227
perturb,mild,Retinal vessel,thinning,0.736382,+0.002238
perturb,mild,Retinal vessel,zhang,0.706886,+0.004290
perturb,mild,Shape matching,guo-hall,0.891347,+0.001188
perturb,mild,Shape matching,hjs,0.956292,-0.000076
perturb,mild,Shape matching,mahotas,0.914841,+0.000011
perturb,mild,Shape matching,medial_axis,0.923519,+0.001082
perturb,mild,Shape matching,spiderskel_dualc,0.964807,-0.000110
perturb,mild,Shape matching,spiderskel_n8,0.964825,-0.000099
perturb,mild,Shape matching,spiderskel_scaffold,0.962142,-0.000333
perturb,mild,Shape matching,thinning,0.890088,+0.001178
perturb,mild,Shape matching,zhang,0.894484,+0.000312
perturb,moderate,Crack & road,guo-hall,0.793130,-0.001919
perturb,moderate,Crack & road,hjs,0.780624,-0.015481
perturb,moderate,Crack & road,mahotas,0.786749,-0.000180
perturb,moderate,Crack & road,medial_axis,0.827540,+0.004646
perturb,moderate,Crack & road,spiderskel_dualc,0.841843,+0.004261
perturb,moderate,Crack & road,spiderskel_n8,0.841878,+0.004264
perturb,moderate,Crack & road,spiderskel_scaffold,0.840507,+0.001858
perturb,moderate,Crack & road,thinning,0.794661,+0.003224
perturb,moderate,Crack & road,zhang,0.794777,-0.000808
perturb,moderate,Document bin.,guo-hall,0.666552,-0.044424
perturb,moderate,Document bin.,hjs,0.609886,-0.181417
perturb,moderate,Document bin.,mahotas,0.700632,-0.061906
perturb,moderate,Document bin.,medial_axis,0.639965,+0.026150
perturb,moderate,Document bin.,spiderskel_dualc,0.830345,+0.001577
perturb,moderate,Document bin.,spiderskel_n8,0.830516,+0.001633
perturb,moderate,Document bin.,spiderskel_scaffold,0.826465,+0.000023
perturb,moderate,Document bin.,thinning,0.658561,-0.040853
perturb,moderate,Document bin.,zhang,0.634738,-0.049254
perturb,moderate,Retinal vessel,guo-hall,0.741115,+0.010020
perturb,moderate,Retinal vessel,hjs,0.303089,-0.028782
perturb,moderate,Retinal vessel,mahotas,0.720730,+0.021406
perturb,moderate,Retinal vessel,medial_axis,0.765941,-0.003858
perturb,moderate,Retinal vessel,spiderskel_dualc,0.804248,+0.007267
perturb,moderate,Retinal vessel,spiderskel_n8,0.804387,+0.007260
perturb,moderate,Retinal vessel,spiderskel_scaffold,0.803190,+0.005897
perturb,moderate,Retinal vessel,thinning,0.745359,+0.011216
perturb,moderate,Retinal vessel,zhang,0.696936,-0.005660
perturb,moderate,Shape matching,guo-hall,0.894346,+0.004187
perturb,moderate,Shape matching,hjs,0.954581,-0.001787
perturb,moderate,Shape matching,mahotas,0.913171,-0.001659
perturb,moderate,Shape matching,medial_axis,0.929763,+0.007326
perturb,moderate,Shape matching,spiderskel_dualc,0.964300,-0.000616
perturb,moderate,Shape matching,spiderskel_n8,0.964312,-0.000612
perturb,moderate,Shape matching,spiderskel_scaffold,0.960358,-0.002117
perturb,moderate,Shape matching,thinning,0.893517,+0.004607
perturb,moderate,Shape matching,zhang,0.895314,+0.001142
perturb,severe,Crack & road,guo-hall,0.798551,+0.003502
perturb,severe,Crack & road,hjs,0.677251,-0.118854
perturb,severe,Crack & road,mahotas,0.803169,+0.016241
perturb,severe,Crack & road,medial_axis,0.834797,+0.011902
perturb,severe,Crack & road,spiderskel_dualc,0.856715,+0.019133
perturb,severe,Crack & road,spiderskel_n8,0.856745,+0.019131
perturb,severe,Crack & road,spiderskel_scaffold,0.854847,+0.016198
perturb,severe,Crack & road,thinning,0.801520,+0.010083
perturb,severe,Crack & road,zhang,0.808864,+0.013278
perturb,severe,Document bin.,guo-hall,0.613643,-0.097333
perturb,severe,Document bin.,hjs,0.571063,-0.220241
perturb,severe,Document bin.,mahotas,0.684054,-0.078484
perturb,severe,Document bin.,medial_axis,0.672511,+0.058696
perturb,severe,Document bin.,spiderskel_dualc,0.847320,+0.018552
perturb,severe,Document bin.,spiderskel_n8,0.847575,+0.018692
perturb,severe,Document bin.,spiderskel_scaffold,0.843193,+0.016751
perturb,severe,Document bin.,thinning,0.622192,-0.077222
perturb,severe,Document bin.,zhang,0.612066,-0.071926
perturb,severe,Retinal vessel,guo-hall,0.745815,+0.014720
perturb,severe,Retinal vessel,hjs,0.382679,+0.050808
perturb,severe,Retinal vessel,mahotas,0.731328,+0.032004
perturb,severe,Retinal vessel,medial_axis,0.760714,-0.009085
perturb,severe,Retinal vessel,spiderskel_dualc,0.829163,+0.032182
perturb,severe,Retinal vessel,spiderskel_n8,0.829299,+0.032172
perturb,severe,Retinal vessel,spiderskel_scaffold,0.827669,+0.030376
perturb,severe,Retinal vessel,thinning,0.751277,+0.017133
perturb,severe,Retinal vessel,zhang,0.732347,+0.029751
perturb,severe,Shape matching,guo-hall,0.892989,+0.002830
perturb,severe,Shape matching,hjs,0.951429,-0.004939
perturb,severe,Shape matching,mahotas,0.911116,-0.003713
perturb,severe,Shape matching,medial_axis,0.927883,+0.005446
perturb,severe,Shape matching,spiderskel_dualc,0.964775,-0.000142
perturb,severe,Shape matching,spiderskel_n8,0.964785,-0.000139
perturb,severe,Shape matching,spiderskel_scaffold,0.960863,-0.001612
perturb,severe,Shape matching,thinning,0.892446,+0.003536
perturb,severe,Shape matching,zhang,0.892901,-0.001272
resolution,mild,Crack & road,guo-hall,0.832529,+0.037480
resolution,mild,Crack & road,hjs,0.859714,+0.063609
resolution,mild,Crack & road,mahotas,0.807627,+0.020699
resolution,mild,Crack & road,medial_axis,0.819743,-0.003152
resolution,mild,Crack & road,spiderskel_dualc,0.884310,+0.046728
resolution,mild,Crack & road,spiderskel_n8,0.884310,+0.046696
resolution,mild,Crack & road,spiderskel_scaffold,0.884303,+0.045654
resolution,mild,Crack & road,thinning,0.833017,+0.041579
resolution,mild,Crack & road,zhang,0.843171,+0.047585
resolution,mild,Document bin.,guo-hall,0.694821,-0.016156
resolution,mild,Document bin.,hjs,0.768157,-0.023147
resolution,mild,Document bin.,mahotas,0.741207,-0.021331
resolution,mild,Document bin.,medial_axis,0.779746,+0.165931
resolution,mild,Document bin.,spiderskel_dualc,0.854653,+0.025885
resolution,mild,Document bin.,spiderskel_n8,0.854659,+0.025776
resolution,mild,Document bin.,spiderskel_scaffold,0.855867,+0.029425
resolution,mild,Document bin.,thinning,0.684947,-0.014467
resolution,mild,Document bin.,zhang,0.785338,+0.101346
resolution,mild,Retinal vessel,guo-hall,0.790168,+0.059073
resolution,mild,Retinal vessel,hjs,0.766401,+0.434530
resolution,mild,Retinal vessel,mahotas,0.727384,+0.028060
resolution,mild,Retinal vessel,medial_axis,0.775797,+0.005998
resolution,mild,Retinal vessel,spiderskel_dualc,0.842222,+0.045241
resolution,mild,Retinal vessel,spiderskel_n8,0.842224,+0.045097
resolution,mild,Retinal vessel,spiderskel_scaffold,0.842451,+0.045158
resolution,mild,Retinal vessel,thinning,0.795950,+0.061806
resolution,mild,Retinal vessel,zhang,0.788483,+0.085887
resolution,mild,Shape matching,guo-hall,0.882080,-0.008079
resolution,mild,Shape matching,hjs,0.958406,+0.002039
resolution,mild,Shape matching,mahotas,0.913702,-0.001128
resolution,mild,Shape matching,medial_axis,0.930228,+0.007791
resolution,mild,Shape matching,spiderskel_dualc,0.964657,-0.000260
resolution,mild,Shape matching,spiderskel_n8,0.964657,-0.000267
resolution,mild,Shape matching,spiderskel_scaffold,0.964075,+0.001601
resolution,mild,Shape matching,thinning,0.880188,-0.008722
resolution,mild,Shape matching,zhang,0.904063,+0.009891
resolution,moderate,Crack & road,guo-hall,0.807749,+0.012700
resolution,moderate,Crack & road,hjs,0.860886,+0.064781
resolution,moderate,Crack & road,mahotas,0.797940,+0.011012
resolution,moderate,Crack & road,medial_axis,0.825818,+0.002924
resolution,moderate,Crack & road,spiderskel_dualc,0.875377,+0.037794
resolution,moderate,Crack & road,spiderskel_n8,0.875377,+0.037763
resolution,moderate,Crack & road,spiderskel_scaffold,0.875035,+0.036385
resolution,moderate,Crack & road,thinning,0.807458,+0.016021
resolution,moderate,Crack & road,zhang,0.818514,+0.022929
resolution,moderate,Document bin.,guo-hall,0.688767,-0.022209
resolution,moderate,Document bin.,hjs,0.846316,+0.055013
resolution,moderate,Document bin.,mahotas,0.783846,+0.021308
resolution,moderate,Document bin.,medial_axis,0.814451,+0.200636
resolution,moderate,Document bin.,spiderskel_dualc,0.863832,+0.035064
resolution,moderate,Document bin.,spiderskel_n8,0.863832,+0.034950
resolution,moderate,Document bin.,spiderskel_scaffold,0.863948,+0.037506
resolution,moderate,Document bin.,thinning,0.679660,-0.019754
resolution,moderate,Document bin.,zhang,0.760730,+0.076738
resolution,moderate,Retinal vessel,guo-hall,0.753696,+0.022601
resolution,moderate,Retinal vessel,hjs,0.851415,+0.519544
resolution,moderate,Retinal vessel,mahotas,0.783096,+0.083772
resolution,moderate,Retinal vessel,medial_axis,0.812560,+0.042761
resolution,moderate,Retinal vessel,spiderskel_dualc,0.862698,+0.065717
resolution,moderate,Retinal vessel,spiderskel_n8,0.862698,+0.065571
resolution,moderate,Retinal vessel,spiderskel_scaffold,0.862720,+0.065426
resolution,moderate,Retinal vessel,thinning,0.757250,+0.023106
resolution,moderate,Retinal vessel,zhang,0.757357,+0.054762
resolution,moderate,Shape matching,guo-hall,0.852856,-0.037303
resolution,moderate,Shape matching,hjs,0.951676,-0.004692
resolution,moderate,Shape matching,mahotas,0.918809,+0.003979
resolution,moderate,Shape matching,medial_axis,0.945655,+0.023218
resolution,moderate,Shape matching,spiderskel_dualc,0.957546,-0.007371
resolution,moderate,Shape matching,spiderskel_n8,0.957546,-0.007378
resolution,moderate,Shape matching,spiderskel_scaffold,0.957682,-0.004792
resolution,moderate,Shape matching,thinning,0.852128,-0.036783
resolution,moderate,Shape matching,zhang,0.885425,-0.008747
resolution,severe,Crack & road,guo-hall,0.793636,-0.001413
resolution,severe,Crack & road,hjs,0.880444,+0.084339
resolution,severe,Crack & road,mahotas,0.844710,+0.057782
resolution,severe,Crack & road,medial_axis,0.871061,+0.048166
resolution,severe,Crack & road,spiderskel_dualc,0.916182,+0.078600
resolution,severe,Crack & road,spiderskel_n8,0.916182,+0.078568
resolution,severe,Crack & road,spiderskel_scaffold,0.916051,+0.077402
resolution,severe,Crack & road,thinning,0.792526,+0.001088
resolution,severe,Crack & road,zhang,0.829015,+0.033429
resolution,severe,Document bin.,guo-hall,0.700267,-0.010710
resolution,severe,Document bin.,hjs,0.875347,+0.084044
resolution,severe,Document bin.,mahotas,0.840046,+0.077507
resolution,severe,Document bin.,medial_axis,0.865327,+0.251511
resolution,severe,Document bin.,spiderskel_dualc,0.910275,+0.081507
resolution,severe,Document bin.,spiderskel_n8,0.910275,+0.081393
resolution,severe,Document bin.,spiderskel_scaffold,0.910096,+0.083654
resolution,severe,Document bin.,thinning,0.700822,+0.001408
resolution,severe,Document bin.,zhang,0.762995,+0.079003
resolution,severe,Retinal vessel,guo-hall,0.741241,+0.010146
resolution,severe,Retinal vessel,hjs,0.876749,+0.544878
resolution,severe,Retinal vessel,mahotas,0.842478,+0.143154
resolution,severe,Retinal vessel,medial_axis,0.866865,+0.097066
resolution,severe,Retinal vessel,spiderskel_dualc,0.907122,+0.110141
resolution,severe,Retinal vessel,spiderskel_n8,0.907122,+0.109995
resolution,severe,Retinal vessel,spiderskel_scaffold,0.906954,+0.109660
resolution,severe,Retinal vessel,thinning,0.742263,+0.008119
resolution,severe,Retinal vessel,zhang,0.758252,+0.055656
resolution,severe,Shape matching,guo-hall,0.819069,-0.071090
resolution,severe,Shape matching,hjs,0.958782,+0.002414
resolution,severe,Shape matching,mahotas,0.921769,+0.006939
resolution,severe,Shape matching,medial_axis,0.956879,+0.034442
resolution,severe,Shape matching,spiderskel_dualc,0.964181,-0.000736
resolution,severe,Shape matching,spiderskel_n8,0.964181,-0.000743
resolution,severe,Shape matching,spiderskel_scaffold,0.964154,+0.001679
resolution,severe,Shape matching,thinning,0.818782,-0.070128
resolution,severe,Shape matching,zhang,0.856539,-0.037634
rotate,mild,Crack & road,guo-hall,0.810956,+0.015907
rotate,mild,Crack & road,hjs,0.788164,-0.007941
rotate,mild,Crack & road,mahotas,0.781697,-0.005232
rotate,mild,Crack & road,medial_axis,0.812495,-0.010400
rotate,mild,Crack & road,spiderskel_dualc,0.836033,-0.001549
rotate,mild,Crack & road,spiderskel_n8,0.836146,-0.001468
rotate,mild,Crack & road,spiderskel_scaffold,0.826860,-0.011789
rotate,mild,Crack & road,thinning,0.809944,+0.018506
rotate,mild,Crack & road,zhang,0.802618,+0.007032
rotate,mild,Document bin.,guo-hall,0.671293,-0.039684
rotate,mild,Document bin.,hjs,0.747066,-0.044237
rotate,mild,Document bin.,mahotas,0.736426,-0.026112
rotate,mild,Document bin.,medial_axis,0.710379,+0.096564
rotate,mild,Document bin.,spiderskel_dualc,0.824190,-0.004578
rotate,mild,Document bin.,spiderskel_n8,0.824489,-0.004394
rotate,mild,Document bin.,spiderskel_scaffold,0.813829,-0.012614
rotate,mild,Document bin.,thinning,0.691294,-0.008120
rotate,mild,Document bin.,zhang,0.665002,-0.018991
rotate,mild,Retinal vessel,guo-hall,0.749056,+0.017961
rotate,mild,Retinal vessel,hjs,0.424561,+0.092690
rotate,mild,Retinal vessel,mahotas,0.711441,+0.012117
rotate,mild,Retinal vessel,medial_axis,0.766296,-0.003502
rotate,mild,Retinal vessel,spiderskel_dualc,0.792309,-0.004672
rotate,mild,Retinal vessel,spiderskel_n8,0.792606,-0.004520
rotate,mild,Retinal vessel,spiderskel_scaffold,0.785599,-0.011695
rotate,mild,Retinal vessel,thinning,0.742352,+0.008209
rotate,mild,Retinal vessel,zhang,0.743327,+0.040731
rotate,mild,Shape matching,guo-hall,0.901057,+0.010898
rotate,mild,Shape matching,hjs,0.954415,-0.001953
rotate,mild,Shape matching,mahotas,0.910032,-0.004798
rotate,mild,Shape matching,medial_axis,0.940767,+0.018330
rotate,mild,Shape matching,spiderskel_dualc,0.962760,-0.002156
rotate,mild,Shape matching,spiderskel_n8,0.962813,-0.002110
rotate,mild,Shape matching,spiderskel_scaffold,0.951510,-0.010965
rotate,mild,Shape matching,thinning,0.900784,+0.011874
rotate,mild,Shape matching,zhang,0.899159,+0.004986
rotate,moderate,Crack & road,guo-hall,0.807116,+0.012066
rotate,moderate,Crack & road,hjs,0.785182,-0.010923
rotate,moderate,Crack & road,mahotas,0.771154,-0.015775
rotate,moderate,Crack & road,medial_axis,0.803101,-0.019793
rotate,moderate,Crack & road,spiderskel_dualc,0.836210,-0.001372
rotate,moderate,Crack & road,spiderskel_n8,0.836349,-0.001265
rotate,moderate,Crack & road,spiderskel_scaffold,0.821627,-0.017022
rotate,moderate,Crack & road,thinning,0.804861,+0.013424
rotate,moderate,Crack & road,zhang,0.805650,+0.010065
rotate,moderate,Document bin.,guo-hall,0.675446,-0.035531
rotate,moderate,Document bin.,hjs,0.758714,-0.032589
rotate,moderate,Document bin.,mahotas,0.728866,-0.033672
rotate,moderate,Document bin.,medial_axis,0.707904,+0.094088
rotate,moderate,Document bin.,spiderskel_dualc,0.821386,-0.007382
rotate,moderate,Document bin.,spiderskel_n8,0.821699,-0.007184
rotate,moderate,Document bin.,spiderskel_scaffold,0.807659,-0.018783
rotate,moderate,Document bin.,thinning,0.680643,-0.018771
rotate,moderate,Document bin.,zhang,0.666959,-0.017033
rotate,moderate,Retinal vessel,guo-hall,0.746960,+0.015865
rotate,moderate,Retinal vessel,hjs,0.458510,+0.126639
rotate,moderate,Retinal vessel,mahotas,0.693662,-0.005662
rotate,moderate,Retinal vessel,medial_axis,0.764325,-0.005473
rotate,moderate,Retinal vessel,spiderskel_dualc,0.790588,-0.006393
rotate,moderate,Retinal vessel,spiderskel_n8,0.790878,-0.006249
rotate,moderate,Retinal vessel,spiderskel_scaffold,0.778576,-0.018717
rotate,moderate,Retinal vessel,thinning,0.755460,+0.021317
rotate,moderate,Retinal vessel,zhang,0.742169,+0.039573
rotate,moderate,Shape matching,guo-hall,0.894464,+0.004305
rotate,moderate,Shape matching,hjs,0.954435,-0.001933
rotate,moderate,Shape matching,mahotas,0.905352,-0.009478
rotate,moderate,Shape matching,medial_axis,0.937074,+0.014637
rotate,moderate,Shape matching,spiderskel_dualc,0.960966,-0.003951
rotate,moderate,Shape matching,spiderskel_n8,0.961753,-0.003170
rotate,moderate,Shape matching,spiderskel_scaffold,0.947615,-0.014860
rotate,moderate,Shape matching,thinning,0.894544,+0.005634
rotate,moderate,Shape matching,zhang,0.902928,+0.008755
rotate,severe,Crack & road,guo-hall,0.798770,+0.003720
rotate,severe,Crack & road,hjs,0.794298,-0.001807
rotate,severe,Crack & road,mahotas,0.760003,-0.026925
rotate,severe,Crack & road,medial_axis,0.799533,-0.023362
rotate,severe,Crack & road,spiderskel_dualc,0.832501,-0.005081
rotate,severe,Crack & road,spiderskel_n8,0.832596,-0.005018
rotate,severe,Crack & road,spiderskel_scaffold,0.817789,-0.020860
rotate,severe,Crack & road,thinning,0.800885,+0.009447
rotate,severe,Crack & road,zhang,0.722756,-0.072830
rotate,severe,Document bin.,guo-hall,0.661456,-0.049520
rotate,severe,Document bin.,hjs,0.759248,-0.032055
rotate,severe,Document bin.,mahotas,0.725794,-0.036744
rotate,severe,Document bin.,medial_axis,0.647372,+0.033557
rotate,severe,Document bin.,spiderskel_dualc,0.815061,-0.013707
rotate,severe,Document bin.,spiderskel_n8,0.815313,-0.013570
rotate,severe,Document bin.,spiderskel_scaffold,0.798485,-0.027958
rotate,severe,Document bin.,thinning,0.665036,-0.034378
rotate,severe,Document bin.,zhang,0.590780,-0.093212
rotate,severe,Retinal vessel,guo-hall,0.721501,-0.009594
rotate,severe,Retinal vessel,hjs,0.284839,-0.047032
rotate,severe,Retinal vessel,mahotas,0.690717,-0.008607
rotate,severe,Retinal vessel,medial_axis,0.752824,-0.016974
rotate,severe,Retinal vessel,spiderskel_dualc,0.785811,-0.011170
rotate,severe,Retinal vessel,spiderskel_n8,0.786041,-0.011086
rotate,severe,Retinal vessel,spiderskel_scaffold,0.771535,-0.025759
rotate,severe,Retinal vessel,thinning,0.726169,-0.007975
rotate,severe,Retinal vessel,zhang,0.560981,-0.141615
rotate,severe,Shape matching,guo-hall,0.887298,-0.002861
rotate,severe,Shape matching,hjs,0.953752,-0.002616
rotate,severe,Shape matching,mahotas,0.898043,-0.016787
rotate,severe,Shape matching,medial_axis,0.933793,+0.011356
rotate,severe,Shape matching,spiderskel_dualc,0.960879,-0.004037
rotate,severe,Shape matching,spiderskel_n8,0.961435,-0.003488
rotate,severe,Shape matching,spiderskel_scaffold,0.944284,-0.018190
rotate,severe,Shape matching,thinning,0.887455,-0.001455
rotate,severe,Shape matching,zhang,0.877705,-0.016468


==> anc/runtime_per_category.csv <==
method,method_paper,category,scope,median_s,iqr_s
afmm,afmm+tft,Shape matching,end_to_end,0.008811,0.000091
afmm,afmm+tft,Retinal vessel,end_to_end,0.033346,0.000377
afmm,afmm+tft,Crack & road,end_to_end,0.028321,0.000383
afmm,afmm+tft,Document bin.,end_to_end,0.067305,0.000956
afmm_m1,afmm,Shape matching,end_to_end,0.111309,0.000458
afmm_m1,afmm,Retinal vessel,end_to_end,4.632167,0.007697
afmm_m1,afmm,Crack & road,end_to_end,0.175958,0.000737
afmm_m1,afmm,Document bin.,end_to_end,11.811243,0.023447
aof,aof,Shape matching,end_to_end,0.013840,0.000101
aof,aof,Retinal vessel,end_to_end,0.146051,0.000436
aof,aof,Crack & road,end_to_end,0.385072,0.000782
aof,aof,Document bin.,end_to_end,0.733622,0.000798
dsepruning,dsepruning,Shape matching,end_to_end,0.009968,0.000140
dsepruning,dsepruning,Retinal vessel,end_to_end,0.033222,0.000235
dsepruning,dsepruning,Crack & road,end_to_end,0.058265,0.000251
dsepruning,dsepruning,Document bin.,end_to_end,0.256051,0.004713
guo-hall,guo-hall,Shape matching,end_to_end,0.010103,0.000078
guo-hall,guo-hall,Retinal vessel,end_to_end,0.016286,0.000132
guo-hall,guo-hall,Crack & road,end_to_end,0.049553,0.000167
guo-hall,guo-hall,Document bin.,end_to_end,0.037533,0.000146
hilditch,hilditch,Shape matching,end_to_end,0.007697,0.000461
hilditch,hilditch,Retinal vessel,end_to_end,0.018474,0.001798
hilditch,hilditch,Crack & road,end_to_end,0.057825,0.005622
hilditch,hilditch,Document bin.,end_to_end,0.049400,0.005612
hjs,hjs,Shape matching,end_to_end,0.006336,0.000051
hjs,hjs,Retinal vessel,end_to_end,0.032325,0.000156
hjs,hjs,Crack & road,end_to_end,0.048348,0.000203
hjs,hjs,Document bin.,end_to_end,0.078269,0.000378
k3m,k3m,Shape matching,end_to_end,0.002759,0.000027
k3m,k3m,Retinal vessel,end_to_end,0.007933,0.000095
k3m,k3m,Crack & road,end_to_end,0.017205,0.000108
k3m,k3m,Document bin.,end_to_end,0.017519,0.000227
kimimaro,kimimaro,Shape matching,end_to_end,0.025653,0.000162
kimimaro,kimimaro,Retinal vessel,end_to_end,0.841297,0.001858
kimimaro,kimimaro,Crack & road,end_to_end,0.317649,0.000919
kimimaro,kimimaro,Document bin.,end_to_end,7.733302,0.050856
lee,lee,Shape matching,end_to_end,0.016745,0.000075
lee,lee,Retinal vessel,end_to_end,0.034182,0.000132
lee,lee,Crack & road,end_to_end,0.085424,0.000159
lee,lee,Document bin.,end_to_end,0.078383,0.000307
luwang,luwang,Shape matching,end_to_end,0.005158,0.000047
luwang,luwang,Retinal vessel,end_to_end,0.009985,0.000083
luwang,luwang,Crack & road,end_to_end,0.028709,0.000164
luwang,luwang,Document bin.,end_to_end,0.022266,0.000145
mahotas,mahotas,Shape matching,end_to_end,0.025248,0.000205
mahotas,mahotas,Retinal vessel,end_to_end,0.038724,0.000176
mahotas,mahotas,Crack & road,end_to_end,0.101536,0.000222
mahotas,mahotas,Document bin.,end_to_end,0.089601,0.000299
matlab_voronoi,matlab_voronoi,Shape matching,end_to_end,0.005939,0.000057
matlab_voronoi,matlab_voronoi,Retinal vessel,end_to_end,0.147035,0.000434
matlab_voronoi,matlab_voronoi,Crack & road,end_to_end,0.028798,0.000250
matlab_voronoi,matlab_voronoi,Document bin.,end_to_end,0.218180,0.000483
medial_axis,medial_axis,Shape matching,end_to_end,0.002540,0.000038
medial_axis,medial_axis,Retinal vessel,end_to_end,0.011766,0.000102
medial_axis,medial_axis,Crack & road,end_to_end,0.019446,0.000222
medial_axis,medial_axis,Document bin.,end_to_end,0.025854,0.000255
sitk,sitk,Shape matching,end_to_end,0.008591,0.000096
sitk,sitk,Retinal vessel,end_to_end,0.012572,0.000174
sitk,sitk,Crack & road,end_to_end,0.023873,0.000235
sitk,sitk,Document bin.,end_to_end,0.025330,0.000190
skelite,skelite,Shape matching,end_to_end,0.156985,0.000373
skelite,skelite,Retinal vessel,end_to_end,1.236312,0.001062
skelite,skelite,Crack & road,end_to_end,2.266621,0.001731
skelite,skelite,Document bin.,end_to_end,3.142128,0.002877
spiderskel_dualc,SpiderSkel-DualC,Shape matching,end_to_end,0.039916,0.000138
spiderskel_dualc,SpiderSkel-DualC,Retinal vessel,end_to_end,0.091982,0.000305
spiderskel_dualc,SpiderSkel-DualC,Crack & road,end_to_end,0.064254,0.000361
spiderskel_dualc,SpiderSkel-DualC,Document bin.,end_to_end,0.228880,0.000567
spiderskel_dualc_plus_r2,SpiderSkel-DualC+R2,Shape matching,end_to_end,0.053905,0.000283
spiderskel_dualc_plus_r2,SpiderSkel-DualC+R2,Retinal vessel,end_to_end,0.132512,0.000607
spiderskel_dualc_plus_r2,SpiderSkel-DualC+R2,Crack & road,end_to_end,0.115915,0.002087
spiderskel_dualc_plus_r2,SpiderSkel-DualC+R2,Document bin.,end_to_end,0.325213,0.001325
spiderskel_n8,SpiderSkel-N8,Shape matching,end_to_end,0.013745,0.000102
spiderskel_n8,SpiderSkel-N8,Retinal vessel,end_to_end,0.092352,0.000407
spiderskel_n8,SpiderSkel-N8,Crack & road,end_to_end,0.073477,0.000319
spiderskel_n8,SpiderSkel-N8,Document bin.,end_to_end,0.187662,0.000526
spiderskel_n8_plus_r2,SpiderSkel-N8+R2,Shape matching,end_to_end,0.027499,0.000116
spiderskel_n8_plus_r2,SpiderSkel-N8+R2,Retinal vessel,end_to_end,0.124160,0.000418
spiderskel_n8_plus_r2,SpiderSkel-N8+R2,Crack & road,end_to_end,0.124550,0.001348
spiderskel_n8_plus_r2,SpiderSkel-N8+R2,Document bin.,end_to_end,0.283535,0.000982
spiderskel_scaffold,SpiderSkel-Scaffold,Shape matching,end_to_end,0.012929,0.000087
spiderskel_scaffold,SpiderSkel-Scaffold,Retinal vessel,end_to_end,0.068944,0.000303
spiderskel_scaffold,SpiderSkel-Scaffold,Crack & road,end_to_end,0.054896,0.000258
spiderskel_scaffold,SpiderSkel-Scaffold,Document bin.,end_to_end,0.146262,0.000450
spiderskel_scaffold_plus_r2,SpiderSkel-Scaffold+R2,Shape matching,end_to_end,0.026531,0.000162
spiderskel_scaffold_plus_r2,SpiderSkel-Scaffold+R2,Retinal vessel,end_to_end,0.112452,0.000562
spiderskel_scaffold_plus_r2,SpiderSkel-Scaffold+R2,Crack & road,end_to_end,0.112574,0.000494
spiderskel_scaffold_plus_r2,SpiderSkel-Scaffold+R2,Document bin.,end_to_end,0.242596,0.001403
stentiford,stentiford,Shape matching,end_to_end,0.009046,0.000102
stentiford,stentiford,Retinal vessel,end_to_end,0.023154,0.000146
stentiford,stentiford,Crack & road,end_to_end,0.051553,0.000132
stentiford,stentiford,Document bin.,end_to_end,0.051671,0.000197
thinning,thinning,Shape matching,end_to_end,0.013198,0.000110
thinning,thinning,Retinal vessel,end_to_end,0.021199,0.000127
thinning,thinning,Crack & road,end_to_end,0.067886,0.000234
thinning,thinning,Document bin.,end_to_end,0.048456,0.000280
unet,unet,Shape matching,end_to_end,0.135647,0.000586
unet,unet,Retinal vessel,end_to_end,0.138313,0.000581
unet,unet,Crack & road,end_to_end,0.144706,0.000919
unet,unet,Document bin.,end_to_end,0.141613,0.000830
voronoi,voronoi,Shape matching,end_to_end,0.002844,0.000030
voronoi,voronoi,Retinal vessel,end_to_end,0.070795,0.000253
voronoi,voronoi,Crack & road,end_to_end,0.018835,0.000130
voronoi,voronoi,Document bin.,end_to_end,0.076448,0.000353
zhang,zhang,Shape matching,end_to_end,0.003535,0.000036
zhang,zhang,Retinal vessel,end_to_end,0.007365,0.000112
zhang,zhang,Crack & road,end_to_end,0.019819,0.000151
zhang,zhang,Document bin.,end_to_end,0.015981,0.000115
zhangsuen,zhangsuen,Shape matching,end_to_end,0.005122,0.000049
zhangsuen,zhangsuen,Retinal vessel,end_to_end,0.011580,0.000121
zhangsuen,zhangsuen,Crack & road,end_to_end,0.029181,0.000132
zhangsuen,zhangsuen,Document bin.,end_to_end,0.023059,0.000188
afmm,afmm+tft,Shape matching,core,0.008015,0.000063
afmm,afmm+tft,Retinal vessel,core,0.030473,0.000302
afmm,afmm+tft,Crack & road,core,0.018695,0.000393
afmm,afmm+tft,Document bin.,core,0.062235,0.001034
afmm_m1,afmm,Shape matching,core,0.110548,0.000408
afmm_m1,afmm,Retinal vessel,core,4.629243,0.007741
afmm_m1,afmm,Crack & road,core,0.165969,0.000520
afmm_m1,afmm,Document bin.,core,11.806677,0.023619
aof,aof,Shape matching,core,0.013071,0.000111
aof,aof,Retinal vessel,core,0.143240,0.000431
aof,aof,Crack & road,core,0.374857,0.000668
aof,aof,Document bin.,core,0.728171,0.000839
dsepruning,dsepruning,Shape matching,core,0.009194,0.000135
dsepruning,dsepruning,Retinal vessel,core,0.030404,0.000250
dsepruning,dsepruning,Crack & road,core,0.048457,0.000187
dsepruning,dsepruning,Document bin.,core,0.251929,0.004733
guo-hall,guo-hall,Shape matching,core,0.009347,0.000071
guo-hall,guo-hall,Retinal vessel,core,0.013632,0.000102
guo-hall,guo-hall,Crack & road,core,0.042304,0.000116
guo-hall,guo-hall,Document bin.,core,0.032672,0.000111
hilditch,hilditch,Shape matching,core,0.006927,0.000459
hilditch,hilditch,Retinal vessel,core,0.015836,0.001797
hilditch,hilditch,Crack & road,core,0.047866,0.005604
hilditch,hilditch,Document bin.,core,0.044548,0.005581
hjs,hjs,Shape matching,core,0.005565,0.000057
hjs,hjs,Retinal vessel,core,0.029564,0.000171
hjs,hjs,Crack & road,core,0.038238,0.000133
hjs,hjs,Document bin.,core,0.073631,0.000421
k3m,k3m,Shape matching,core,0.002002,0.000022
k3m,k3m,Retinal vessel,core,0.005132,0.000053
k3m,k3m,Crack & road,core,0.009609,0.000064
k3m,k3m,Document bin.,core,0.012287,0.000155
kimimaro,kimimaro,Shape matching,core,0.024852,0.000139
kimimaro,kimimaro,Retinal vessel,core,0.838406,0.001944
kimimaro,kimimaro,Crack & road,core,0.307883,0.000888
kimimaro,kimimaro,Document bin.,core,7.726577,0.050894
lee,lee,Shape matching,core,0.015974,0.000070
lee,lee,Retinal vessel,core,0.031415,0.000132
lee,lee,Crack & road,core,0.076338,0.000186
lee,lee,Document bin.,core,0.073332,0.000241
luwang,luwang,Shape matching,core,0.004383,0.000055
luwang,luwang,Retinal vessel,core,0.007251,0.000082
luwang,luwang,Crack & road,core,0.021377,0.000098
luwang,luwang,Document bin.,core,0.017444,0.000147
mahotas,mahotas,Shape matching,core,0.024485,0.000214
mahotas,mahotas,Retinal vessel,core,0.036088,0.000168
mahotas,mahotas,Crack & road,core,0.094005,0.000225
mahotas,mahotas,Document bin.,core,0.084816,0.000348
matlab_voronoi,matlab_voronoi,Shape matching,core,0.005178,0.000056
matlab_voronoi,matlab_voronoi,Retinal vessel,core,0.143287,0.000466
matlab_voronoi,matlab_voronoi,Crack & road,core,0.019219,0.000099
matlab_voronoi,matlab_voronoi,Document bin.,core,0.213849,0.000492
medial_axis,medial_axis,Shape matching,core,0.001779,0.000018
medial_axis,medial_axis,Retinal vessel,core,0.008986,0.000078
medial_axis,medial_axis,Crack & road,core,0.009860,0.000123
medial_axis,medial_axis,Document bin.,core,0.020942,0.000194
sitk,sitk,Shape matching,core,0.007834,0.000085
sitk,sitk,Retinal vessel,core,0.009927,0.000118
sitk,sitk,Crack & road,core,0.015388,0.000159
sitk,sitk,Document bin.,core,0.020514,0.000128
skelite,skelite,Shape matching,core,0.156077,0.000379
skelite,skelite,Retinal vessel,core,1.233402,0.001076
skelite,skelite,Crack & road,core,2.256805,0.001690
skelite,skelite,Document bin.,core,3.137992,0.002920
spiderskel_dualc,SpiderSkel-DualC,Shape matching,core,0.039134,0.000126
spiderskel_dualc,SpiderSkel-DualC,Retinal vessel,core,0.089068,0.000280
spiderskel_dualc,SpiderSkel-DualC,Crack & road,core,0.054635,0.000236
spiderskel_dualc,SpiderSkel-DualC,Document bin.,core,0.223643,0.000560
spiderskel_dualc_plus_r2,SpiderSkel-DualC+R2,Shape matching,core,0.053130,0.000259
spiderskel_dualc_plus_r2,SpiderSkel-DualC+R2,Retinal vessel,core,0.129566,0.000527
spiderskel_dualc_plus_r2,SpiderSkel-DualC+R2,Crack & road,core,0.106392,0.002173
spiderskel_dualc_plus_r2,SpiderSkel-DualC+R2,Document bin.,core,0.320049,0.001232
spiderskel_n8,SpiderSkel-N8,Shape matching,core,0.012964,0.000104
spiderskel_n8,SpiderSkel-N8,Retinal vessel,core,0.089457,0.000398
spiderskel_n8,SpiderSkel-N8,Crack & road,core,0.063621,0.000184
spiderskel_n8,SpiderSkel-N8,Document bin.,core,0.182541,0.000571
spiderskel_n8_plus_r2,SpiderSkel-N8+R2,Shape matching,core,0.026717,0.000112
spiderskel_n8_plus_r2,SpiderSkel-N8+R2,Retinal vessel,core,0.121240,0.000412
spiderskel_n8_plus_r2,SpiderSkel-N8+R2,Crack & road,core,0.114753,0.001376
spiderskel_n8_plus_r2,SpiderSkel-N8+R2,Document bin.,core,0.278269,0.001157
spiderskel_scaffold,SpiderSkel-Scaffold,Shape matching,core,0.012134,0.000093
spiderskel_scaffold,SpiderSkel-Scaffold,Retinal vessel,core,0.066065,0.000301
spiderskel_scaffold,SpiderSkel-Scaffold,Crack & road,core,0.045275,0.000226
spiderskel_scaffold,SpiderSkel-Scaffold,Document bin.,core,0.141123,0.000466
spiderskel_scaffold_plus_r2,SpiderSkel-Scaffold+R2,Shape matching,core,0.025742,0.000153
spiderskel_scaffold_plus_r2,SpiderSkel-Scaffold+R2,Retinal vessel,core,0.109513,0.000543
spiderskel_scaffold_plus_r2,SpiderSkel-Scaffold+R2,Crack & road,core,0.102981,0.000334
spiderskel_scaffold_plus_r2,SpiderSkel-Scaffold+R2,Document bin.,core,0.237385,0.001437
stentiford,stentiford,Shape matching,core,0.008286,0.000096
stentiford,stentiford,Retinal vessel,core,0.020404,0.000110
stentiford,stentiford,Crack & road,core,0.043995,0.000098
stentiford,stentiford,Document bin.,core,0.046775,0.000229
thinning,thinning,Shape matching,core,0.012418,0.000100
thinning,thinning,Retinal vessel,core,0.018541,0.000102
thinning,thinning,Crack & road,core,0.060250,0.000178
thinning,thinning,Document bin.,core,0.043630,0.000228
unet,unet,Shape matching,core,0.134775,0.000589
unet,unet,Retinal vessel,core,0.135576,0.000557
unet,unet,Crack & road,core,0.135772,0.000960
unet,unet,Document bin.,core,0.136437,0.000792
voronoi,voronoi,Shape matching,core,0.002059,0.000030
voronoi,voronoi,Retinal vessel,core,0.067217,0.000226
voronoi,voronoi,Crack & road,core,0.009335,0.000066
voronoi,voronoi,Document bin.,core,0.072274,0.000355
zhang,zhang,Shape matching,core,0.002780,0.000020
zhang,zhang,Retinal vessel,core,0.004626,0.000073
zhang,zhang,Crack & road,core,0.011852,0.000060
zhang,zhang,Document bin.,core,0.011125,0.000073
zhangsuen,zhangsuen,Shape matching,core,0.004355,0.000048
zhangsuen,zhangsuen,Retinal vessel,core,0.008825,0.000100
zhangsuen,zhangsuen,Crack & road,core,0.021581,0.000101
zhangsuen,zhangsuen,Document bin.,core,0.018252,0.000099

